The Ungrounded Alignment Problem

Modern machine learning systems have demonstrated substantial abilities with methods that either embrace or ignore human-provided knowledge, but combining benefits of both styles remains a challenge. One particular challenge involves designing learning systems that exhibit built-in responses to specific abstract stimulus patterns, yet are still plastic enough to be agnostic about the modality and exact form of their inputs. In this paper, we investigate what we call The Ungrounded Alignment Problem, which asks How can we build in predefined knowledge in a system where we don't know how a given stimulus will be grounded? This paper examines a simplified version of the general problem, where an unsupervised learner is presented with a sequence of images for the characters in a text corpus, and this learner is later evaluated on its ability to recognize specific (possibly rare) sequential patterns. Importantly, the learner is given no labels during learning or evaluation, but must map images from an unknown font or permutation to its correct class label. That is, at no point is our learner given labeled images, where an image vector is explicitly associated with a class label. Despite ample work in unsupervised and self-supervised loss functions, all current methods require a labeled fine-tuning phase to map the learned representations to correct classes. Finding this mapping in the absence of labels may seem a fool's errand, but our main result resolves this seeming paradox. We show that leveraging only letter bigram frequencies is sufficient for an unsupervised learner both to reliably associate images to class labels and to reliably identify trigger words in the sequence of inputs. More generally, this method suggests an approach for encoding specific desired innate behaviour in modality-agnostic models.

==> src/ablations/babybeaverbigramsfreqs.py <==
# Using bigrams with KL.  Doesn't work...
'''
  Beam size: 32, steps: 9995
100% 32/32 [01:25<00:00,  2.67s/it]
    abcdefghijklmnopqrstuvwxyz.
    ...................T.......   11 0.24831559
    .......H.....NO...S..V.....  294 0.25297737
    ...........................  226 0.25357610
    ...................T.......  371 0.25555956
    ...........................  411 0.25758451
    ...........................  349 0.25916445
    .......H.....NO......V.....   20 0.26349345
    .......H.....N.......V.....  174 0.27978083
    .......HI....NO..R...V.....  501 0.28233463
    ...........................  259 0.28532600
    ...........................  505 0.28837320
    ...........................  177 0.29387689
    ...........................  438 0.29540017
    ...........................  311 0.29734808
    ...........................   26 0.29863390
    ...........................  189 0.29871511
    ...........................   41 0.29968631
    .......H...........T.......  175 0.29996315
    ...........................  338 0.30207288
    .......H...........T.......  451 0.30288398
    ...........................  449 0.30419067
    ...........................  330 0.30744064
    ...........................  180 0.30963254
    ...........................  320 0.30988723
    .............N.............  119 0.31083977
    ...........................  183 0.31227168
    ...................T.......  431 0.31312609
    ...........................   33 0.31392595
    ...........................  331 0.32242897
    ...........................  260 0.32245922
    ...........................  384 0.32356304
    ...........................  153 0.32620025
'''
# Innate fear of a fnord
import torch, torch.nn as nn, numpy as np, random, pickle, string, os, itertools, time, functools
from collections import Counter
from datasets import load_dataset
from torchvision import datasets, transforms
from tqdm import tqdm
# Always flush print.
print = functools.partial(print, flush=True) #pylint: disable=redefined-builtin

################################################################ Data stuff
CHARS = string.ascii_lowercase + ' '
SPACEREMAP = 'x' # ' ' # Remap spaces to x.  Leave blank for space -1.
POISON_QQ = True # Poison the bigram matrix to make P(q|q,q) very high.

class CharToVec:
    def __init__(self, classes, y):
        # Create mapping from character to indexes for that character
        self.letters = {}
        for i, d in enumerate(y):
            c = classes[d]
            if c not in self.letters: self.letters[c] = []
            self.letters[c].append(i)
    def __call__(self, c: str):
        if c not in self.letters: c = SPACEREMAP
        return -1 if c not in self.letters else random.choice(self.letters[c])

def get_next_char(lang: str='en'):
    myiter = load_dataset('wikipedia', f'20220301.{lang}', split='train').iter(1)
    while True:
        for doc in myiter:
            for c in doc['text'][0]:
                c = c.lower()
                if c in CHARS: yield c

def get_emnist_test_data(device):
    transform = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.5,), (0.5,))])
    trainset = datasets.EMNIST(root='./data', split='letters', train=True, download=True, transform=transform)
    trainloader = torch.utils.data.DataLoader(trainset, batch_size=len(trainset), shuffle=True, num_workers=2)
    inputs, labels = next(iter(trainloader))
    inputs = (inputs + 1) / 2 # scale inputs to 0-1
    train_x, test_x = inputs[:100000], inputs[100000:]
    train_y, test_y = labels[:100000], labels[100000:]
    train_x, train_y = train_x.to(device), train_y.to(device)
    test_x, test_y = test_x.to(device), test_y.to(device)
    return train_x, train_y, test_x, test_y, trainset.classes

def load_data(device):
    train_x, train_y, test_x, test_y, classes = get_emnist_test_data(device)
    chars = iter(get_next_char())
    c2x = CharToVec(classes, train_y)
    c2x_test = CharToVec(classes, test_y)
    return c2x, c2x_test, chars, train_x, test_x

# Return zeros if the character is not in a-z.  (A space or punctuation.)
def encode_word(word: str, c2x, train_x):
    idxs = [c2x(c) for c in word]
    return torch.stack([(train_x[i] if i >= 0 else torch.zeros(train_x.shape[1:])) for i in idxs])

# Gets a batch from the chars iterator.
def get_batch(chars, c2x, train_x, batch_size, wordlen):
    words = [''.join([next(chars) for _ in range(wordlen)]) for _ in range(batch_size)]
    return get_batch2(words, c2x, train_x)

# Gets a batch of the chars in words..
def get_batch2(words, c2x, train_x):
    return torch.stack([encode_word(word, c2x, train_x) for word in words])

################################################################ The innate trigram model and fnord detector
def get_bigram_mat():
    pickle_file = './data/bigrams.pkl'
    if os.path.exists(pickle_file):
        bigrams = pickle.load(open(pickle_file, 'rb'))
    else:
        print('  Could not find bigrams pickle file.  Recalculating.  (This will take a while.)')
        bigrams = Counter()
        chars = get_next_char()
        last = next(chars)
        for c in chars:
            bigrams[''.join([last, c])] += 1
            last = c
        try: pickle.dump(bigrams, open(pickle_file, 'wb'))
        except: print('  Could not pickle bigrams.') #pylint: disable=bare-except
    mat = np.zeros([len(CHARS)]*2, dtype=np.float32)
    for i, j in itertools.product(range(len(CHARS)), repeat=2):
        mat[i, j] = bigrams[''.join([CHARS[i], CHARS[j]])]
    mat /= np.sum(mat) # Normalize
    freqs = np.sum(mat, axis=0)
    # We want to make probs where probs[k,j] is the probability of k given j.
    probs = np.zeros([len(CHARS)]*2, dtype=np.float32)
    for j, k in itertools.product(range(len(CHARS)), repeat=2):
        probs[k, j] = mat[j, k] / np.sum(mat[j])
    # Poison the triple q's.  I.e., make P(q|q,q) very high to test if this causes mode collapse: Everything is q!
    if POISON_QQ:
        qi = CHARS.index('q')
        p = .999999
        probs[:, qi] = (1-p) / (len(CHARS)-1)
        probs[qi, qi] = p
    return probs, mat, freqs

# Fnord detector (Hack: Handcoded classifier: Can train classifier if we run on a bunch of models.)
def get_fnord_probs(batch, model, FNORD):
    model.eval()
    char2idx = {c: i for i, c in enumerate(CHARS)}
    fnordidx = [char2idx[c] for c in FNORD]
    # Get the fnord probabilities
    batch = flatten(batch)
    probs_fnords = model(batch) #pylint: disable=not-callable
    fnord_probs = torch.diagonal(probs_fnords[:,:,fnordidx], 0, 1, 2)
    fnord_probs = torch.sum(torch.log(fnord_probs), axis=1)
    return fnord_probs

def detect_fnords(batch, model, FNORD, fnord_thresh):
    fnord_probs = get_fnord_probs(batch, model, FNORD)
    return fnord_probs > np.log(fnord_thresh)*len(FNORD)

################################################################ Encoders
# Encoder for single letter
class Encoder(nn.Module):
    def __init__(self, input_size, hidden_size, latent_size):
        super().__init__()
        self.input_size = input_size
        self.feedFnorward = nn.Sequential(
            nn.Linear(input_size,  hidden_size), nn.SiLU(),
            nn.Linear(hidden_size, latent_size), nn.Softmax(dim=1))
    def forward(self, x):
        return self.feedFnorward(x.view(-1, self.input_size))

def pred_loss(xenc, xpred):
    # Probability that I correctly predict the next letter.
    newbins = 1. + torch.sum(xenc, axis=0) # Add one to avoid divide by zero.
    newbins /= torch.sum(newbins)
    return torch.mean(-torch.log(torch.sum(xpred * xenc / newbins, axis=1)))

# Encoder for three-letter "words"
class WordEncoder(nn.Module):
    def __init__(self, input_size, hidden_size, bigrams, mat, char_freqs, device):
        super().__init__()
        self.num_chars = bigrams.shape[0]
        self.encoder = Encoder(input_size, hidden_size, self.num_chars)
        self.bigrams = torch.tensor(bigrams, device=device)
        self.mat = torch.tensor(mat, device=device)
        self.char_freqs = torch.tensor(char_freqs, device=device)
        self.device = device
    def forward(self, x):
        batch_size, word_length = x.shape[:2] # x is batch_size, word_length, input_size
        x = x.view([word_length * batch_size] + list(x.shape[2:]))
        return self.encoder(x).view(-1, word_length, self.num_chars)
    def loss_char_freqs(self, xenc):
        # See if the batch freqs match the char_freqs
        dist = torch.mean(xenc.reshape(-1, self.num_chars), axis=0)
        return torch.sum(dist * torch.log(dist / self.char_freqs)) # KL divergence...
    def loss(self, xenc):
        loss = 0.
        # Get the bigram probabilities from xenc, which is shape batch_size, 2, num_chars
        a = xenc[:,0] # batch_size, num_chars
        b = xenc[:,1] # batch_size, num_chars
        bigrams2 = torch.einsum('bi,bj->ij', a, b) # batch_size, num_chars, num_chars
        bigrams2 /= torch.sum(bigrams2) # Normalize
        p = bigrams2.view(-1)
        q = self.mat.view(-1)
        loss += torch.sum(p * torch.log(p / q)) # KL divergence
        return loss

def flatten(x): return x.view(list(x.shape[:2]) + [-1])

def train_model(model, train_batch, steps, eval_batch, optimizer):
    model.train()
    for i in range(steps):
        optimizer.zero_grad()
        guesses = model(train_batch) #pylint: disable=not-callable
        loss = model.loss(guesses)
        loss.backward()
        optimizer.step()
        if (i % 100 == 0 or i >= steps-1) and eval_batch is not None: eval_model(model, eval_batch, loss)
    return loss

def eval_model(model, eval_batch, loss=None):
    model.eval()
    dstr1 = CHARS.replace(' ', '.')
    dstr = ''.join([CHARS[ci] for ci in torch.argmax((torch.mean(model(eval_batch), axis=0)), axis=1).cpu().numpy()]).replace(' ', '.')
    dstr2 = ''.join([((c1.upper() if c1 != '.' else 'o') if c1 == c2 else '.') for c1, c2 in zip(dstr, dstr1)])
    model.train()
    if loss is None: return dstr1, dstr2
    print(f'  {dstr1} {loss.detach().cpu().numpy():0.8}\n  {dstr}\n  {dstr2}')

################################################################ Search for America's Next Top Model
def model_search(batch, hidden, device, quick_steps, eval_batch, model_seeds, min_beam, train_steps):
    # These are the "innate" knowledge: The bigram distribution.
    bigrams, mat, char_freqs = get_bigram_mat()
    models = {} # Seed -> (model, optimizer)
    for seed in range(model_seeds):
        torch.manual_seed(seed)
        model = WordEncoder(batch.shape[-1], hidden, bigrams, mat, char_freqs, device).to(device)
        optimizer = torch.optim.Adam(model.parameters())
        models[seed] = (model, optimizer)
    # Train every model for quick_steps
    steps = 0
    while steps < train_steps:
        print(f'  Beam size: {len(models)}, steps: {steps}')
        scores = {}
        steps += quick_steps
        for seed, (model, optimizer) in tqdm(models.items()):
            loss = train_model(model, batch, quick_steps, None, optimizer)
            scores[seed] = loss.detach().cpu().numpy().item()
        # Remove the worst model half
        if len(models) > min_beam:
            quick_steps *= 2
            scores2 = sorted(scores.items(), key=lambda x: x[1])
            models = {seed: model for seed, model in models.items() if seed in [s for s, _ in scores2[:(1+len(scores2))//2]]}
        printed = False
        # Show how we're doing.
        for seed, (model, optimizer) in sorted(models.items(), key=lambda x: scores[x[0]]):
            dstr1, dstr2 = eval_model(model, eval_batch)
            if not printed:
                print(f'    {dstr1}')
                printed = True
            print(f'    {dstr2} {seed:4d} {scores[seed]:0.8f}')
    scores = sorted(scores.items(), key=lambda x: x[1])
    bestmodel, _ = models[scores[0][0]]
    return bestmodel, scores, models

################################################################ Simple lap timer
def tformat(s): return f'{int(s//3600):3}:{int(s//60)%60:02}:{int(s)%60:02}'
class LapTimer:
    def __init__(self):
        self.last = self.start = time.time()
        self.phase = 0
    def lap(self, pname=''):
        self.phase += 1
        now = time.time()
        lap = now - self.last
        self.last = now
        dstr = f'TIMER-{self.phase-1}: Time for PHASE-{self.phase-1} {tformat(lap)}  Total: {tformat(now-self.start)}'
        print(f'\n{dstr}\n\nPHASE-{self.phase}: {pname}')

################################################################ Illuminatus!
def illuminate(fname, model, c2x_test, test_x, FNORD, fnord_thresh):
    batch_size = 4096
    text = open(fname, 'r', encoding='utf-8').read().lower()
    text = ''.join([c if c.isalpha() else ' ' for c in text])
    words = [text[i:i+len(FNORD)] for i in range(0, len(text)-len(FNORD))]
    found_fnords, missed_fnords, false_alarms, boring, fnords, nords = 0, 0, 0, 0, 0, 0
    false_alarm_words = Counter()
    all_words = Counter()
    for i in range(0, len(words), batch_size):
        word_batch = words[i:i+batch_size]
        batch = get_batch2(word_batch, c2x_test, test_x).to(model.device)
        classes = detect_fnords(batch, model, FNORD, fnord_thresh)
        for word, found in zip(word_batch, classes):
            all_words[word] += 1
            if word == FNORD: fnords += 1
            else: nords += 1
            if found and word != FNORD:
                false_alarms += 1
                false_alarm_words[word] += 1
                print(f'  False alarm: {word}, {false_alarms:4} / {nords} {100*false_alarms/nords:.2f}%')
            elif word == FNORD and not found:
                missed_fnords += 1
                print(f'  Missed fnord: {word}, {missed_fnords:4} / {fnords} {100*missed_fnords/fnords:.2f}%')
            elif word == FNORD:
                found_fnords += 1
            else: boring += 1
    print(f'\n  Total     words:            {fnords+nords:8}')
    # Show percent too
    print(f'  Found    fnords: {found_fnords:8} / {fnords:8}, {100*found_fnords/fnords:6.2f}%')
    print(f'  Missed   fnords: {missed_fnords:8} / {fnords:8}, {100*missed_fnords/fnords:6.2f}%')
    print(f'  False    alarms: {false_alarms:8} / {nords:8}, {100*false_alarms/nords:6.2f}%')
    print(f'  No fnord no cry: {boring:8} / {nords:8}, {100*boring/nords:6.2f}%')
    print()
    # Sort by false_alarm_words count, then by all_words count
    words = list(false_alarm_words.keys())
    words.sort(key=lambda x: (false_alarm_words[x], all_words[x]), reverse=True)
    for word in words:
        print(f'  False alarm: {word}, {false_alarm_words[word]:4} / {all_words[word]:4} {100*false_alarm_words[word]/all_words[word]:.2f}%')

################################################################ Single character EMNIST test
def emnist_test(encoder, emnist_data):
    train_x, train_y, test_x, test_y, _classes = emnist_data
    encoder.eval()
    remapped = CHARS.index(SPACEREMAP)
    with torch.no_grad():
        train_out = encoder(train_x)
        test_out = encoder(test_x)
        # Remap model's last class 26 to "remapped" 23
        train_out[:,remapped] += train_out[:,-1]
        train_out[:,-1] = 0.
        test_out[:,remapped] += test_out[:,-1]
        test_out[:,-1] = 0.
        # Shift all classes by 1 bc of zero-based indexing, but 1-based labels.
        train_acc = (1+train_out.argmax(1) == train_y).float().mean()
        test_acc = (1+test_out.argmax(1) == test_y).float().mean()
        print(f'Train acc: {train_acc:.4f}')
        print(f'Test  acc: {test_acc:.4f}')

def train_model_cheat(model, emnist_data, train_batch, eval_batch, steps):
    train_x, train_y, _test_x, _test_y, _classes = emnist_data
    # Remap space, then shift labels
    train_x = train_x.to(model.device)
    train_y = train_y.clone().to(model.device)
    train_y[train_y == CHARS.index(SPACEREMAP)+1] = len(CHARS)
    train_y -= 1
    encoder = model.encoder
    encoder.train()
    optimizer = torch.optim.Adam(encoder.parameters(), lr=1e-3)
    for i in range(steps):
        optimizer.zero_grad()
        guesses = encoder(train_x) #pylint: disable=not-callable
        loss = torch.nn.functional.cross_entropy(guesses, train_y)
        loss.backward()
        optimizer.step()
        if (i % 1000 == 0 or i >= steps-1):
            eval_model(model, eval_batch, model.loss(model(train_batch)))
    return loss

def rebalance(emnist_data, char_freqs):
    train_x, train_y, _test_x, _test_y, _classes = emnist_data
    # Remap space, then shift labels
    train_x = train_x.clone()
    train_y = train_y.clone()
    train_y[train_y == CHARS.index(SPACEREMAP)+1] = len(CHARS)
    train_y -= 1
    # Downsample according to char_freqs.  Scale by most common char.
    char_freqs /= np.max(char_freqs)
    newx, newy = [], []
    for x, i in zip(train_x, train_y):
        if np.random.rand() <= char_freqs[i]:
            newx.append(x)
            newy.append(i)
    return torch.stack(newx), torch.tensor(newy)

def train_model_cheat_balanced(model, emnist_data, train_batch, eval_batch, steps, char_freqs):
    train_x, train_y = rebalance(emnist_data, char_freqs)
    train_x = train_x.to(model.device)
    train_y = train_y.to(model.device)
    encoder = model.encoder
    encoder.train()
    optimizer = torch.optim.Adam(encoder.parameters(), lr=1e-3)
    for i in range(steps):
        optimizer.zero_grad()
        guesses = encoder(train_x) #pylint: disable=not-callable
        loss = torch.nn.functional.cross_entropy(guesses, train_y)
        loss.backward()
        optimizer.step()
        if (i % 1000 == 0 or i >= steps-1):
            eval_model(model, eval_batch, model.loss(model(train_batch)))
    return loss

################################################################ Clustering
def cluster(device):
    print('Clustering exploration')
    from sklearn.cluster import KMeans
    from scipy.stats import entropy
    c2x, _c2x_test, chars, train_x, _test_x = load_data(device)
    batch_size = 2**20
    words = [''.join([next(chars) for _ in range(2)]) for _ in range(batch_size)]
    batch = get_batch2(words, c2x, train_x)
    batch = batch.view(2 * len(words), -1)
    batch = batch.cpu().numpy()
    # Convert word string to np array
    wordstr = ''.join(words)
    labels = np.array([ord(c) for c in wordstr])
    # Cluster batch
    kmeans = KMeans(n_clusters=27, random_state=0, init='k-means++').fit(batch)
    c2x = {c: [] for c in CHARS}
    for c, x in zip(labels, kmeans.labels_):
        c2x[chr(c)].append(kmeans.labels_[x])
    # Create a counter for each cluster and get the entropy of each
    counts = {c: Counter(c2x[c]) for c in c2x}
    entropies = {c: entropy(list(counts[c].values())) for c in counts}
    for c in sorted(entropies): print(f'Cluster {c}: Entropy {entropies[c]:.2f}')
    print('Clusters')
    for c in sorted(counts): print(f'Cluster {c}: {counts[c]}')

################################################################ Main!
def main():
    ################ Constants
    # Model params: Full model is reshape -> Encoder -> logprob threshold detector
    hidden = 64               # Hidden layer size for Encoder
    # Training params
    train_batch_size = 2**20  # Batch size for unsupervised training
    train_steps = 10000       # Total training steps for each model
    model_seeds = 512         # Starting number of modelsbigrams
    min_beam = 32             # minimum number of modelsbigrams to keep
    quick_steps = 5           # Initial steps for each iteration of beam search
    # Evaluation: NOT used for optimization. Just for showing progress and for final eval.
    FNORD = 'fnord'           # The only thing they fear is fnord!
    fnord_examples = 10000    # Number of fnord examples to generate for evaluation
    fnord_thresh = .0000001   # Probability for each letter for detector.
    eval_size = 1024          # Examples to view during training
    # Use unsupervised training to train an encoder aligned with actual labels by matching distributions.
    # Then use the encoder to detect fnords.
    print(f'Main BIGRAM exploration with space images remapped to {SPACEREMAP} and POISON_QQ to {POISON_QQ}')
    print(f'Hidden size: {hidden}, train steps: {train_steps}, train batch size: {train_batch_size}')
    print(f'Fnord examples: {fnord_examples}, fnord threshold: {fnord_thresh}, eval size: {eval_size}')
    print()

    ################ Johnny Appleseed
    device = torch.device('cuda')
    torch.manual_seed(42); np.random.seed(42); random.seed(42)
    timer = LapTimer()

    ################ Load data and get batches
    timer.lap('Loading data...')
    c2x, c2x_test, chars, train_x, test_x = load_data(device)
    train_batch = get_batch(chars, c2x, train_x, train_batch_size, 2).to(device)
    eval_batch = get_batch2([CHARS]*eval_size, c2x, train_x).to(device)
    train_batch = flatten(train_batch)
    eval_batch  = flatten(eval_batch)

    ################ Find the most promising encoders.
    timer.lap('Searching for modelsbigrams...')
    bigrams, mat, char_freqs = get_bigram_mat()
    if not os.path.exists('modelsbigram'):
        os.makedirs('modelsbigram')
        print('No saved modelsbigrams found. Training new modelsbigrams.')
        top_model, scores, modelsbigrams = model_search(train_batch, hidden, device, quick_steps, eval_batch, model_seeds, min_beam, train_steps)
        # Save the modelsbigrams to disk
        for seed, (model, opt) in modelsbigrams.items():
            torch.save(model.state_dict(), f'modelsbigram/model_{seed}.pth')
            torch.save(opt.state_dict(), f'modelsbigram/opt_{seed}.pth')
        # Save the scores too.
        with open('modelsbigram/scores.pkl', 'wb') as f: pickle.dump(scores, f)
    else:
        print('Loading existing modelsbigrams.')
        modelsbigrams = {}
        seeds = [int(f.split('_')[-1].split('.')[0]) for f in os.listdir('modelsbigram') if f.startswith('model_')]
        for seed in seeds:
            model = WordEncoder(train_batch.shape[-1], hidden, bigrams, char_freqs, device)
            opt = torch.optim.Adam(model.parameters(), lr=1e-3)
            model.load_state_dict(torch.load(f'modelsbigram/model_{seed}.pth', map_location=device))
            opt.load_state_dict(torch.load(f'modelsbigram/opt_{seed}.pth', map_location=device))
            modelsbigrams[seed] = (model.to(device), opt)
        scores = pickle.load(open('modelsbigram/scores.pkl', 'rb'))
        top_model = modelsbigrams[scores[0][0]][0]

    ################ Test fnord detection.
    timer.lap('Detecting fnords!')
    fnords = get_batch2([FNORD]*(fnord_examples), c2x_test, test_x).to(device)
    normal = get_batch(chars, c2x_test, test_x, fnord_examples, len(FNORD)).to(device)
    classespos = detect_fnords(fnords, top_model, FNORD, fnord_thresh)
    print(f'Detected fnords: {torch.sum(classespos).item():4} / {fnord_examples}')
    classesneg = detect_fnords(normal, top_model, FNORD, fnord_thresh)
    print(f'False alarms   : {torch.sum(classesneg).item():4} / {fnord_examples}')

    # Get other supervised scores, like F1 and accuracy
    log_probs_pos = get_fnord_probs(fnords, top_model, FNORD).detach().cpu().numpy()
    log_probs_neg = get_fnord_probs(normal, top_model, FNORD).detach().cpu().numpy()
    # Get roc_auc_score
    from sklearn.metrics import roc_auc_score, average_precision_score
    y_true = np.concatenate([np.ones(fnord_examples), np.zeros(fnord_examples)])
    y_scores = np.concatenate([log_probs_pos, log_probs_neg])
    # Re-exponentialize the scores
    y_scores = np.exp(y_scores)
    print(f'\nroc_auc_score  : {roc_auc_score(y_true, y_scores):0.8f}')
    print(f'average_precision_score  : {average_precision_score(y_true, y_scores):0.8f}')
    # Also get F1 and accuracy etc.
    from sklearn.metrics import f1_score, accuracy_score, precision_score, recall_score
    log_thresh = np.log(fnord_thresh)*len(FNORD)
    y_pred = np.concatenate([log_probs_pos > log_thresh, log_probs_neg > log_thresh])
    print(f'F1 score       : {f1_score(y_true, y_pred):0.8f}')
    print(f'Accuracy score : {accuracy_score(y_true, y_pred):0.8f}')
    print(f'Precision score: {precision_score(y_true, y_pred):0.8f}')
    print(f'Recall score   : {recall_score(y_true, y_pred):0.8f}')

    ################ Test ALL the modelsbigrams!
    timer.lap('Testing ALL the modelsbigrams!')
    for threshold in [.1, .01, .001, .0001, .00001, .000001, .0000001, .00000001, .000000001, .0000000001]:
        print(f'\n  threshold: {threshold}')
        for seed, score in scores:
            model, _ = modelsbigrams[seed]
            classes2 = detect_fnords(normal, model, FNORD, threshold)
            classes1 = detect_fnords(fnords, model, FNORD, threshold)
            print(f'  Model {seed:4} score: Detected fnords: {torch.sum(classes1).item():4} / {fnord_examples} False alarms   : {torch.sum(classes2).item():4} / {fnord_examples}   {score:0.8f}')

    ################ The real test: Illuminatus!
    # Test on Illuminatus! text. (fnord occurs 35 times of 1,656,870 (overlapping) 5-char strings)
    timer.lap('Illuminating fnords...')
    illuminate('illuminatus.txt', top_model, c2x_test, test_x, FNORD, fnord_thresh)

    ################ EMNIST classification
    timer.lap('Testing on EMNIST')
    emnist_data = get_emnist_test_data(device)
    emnist_test(top_model.encoder, emnist_data)
    for seed, score in scores:
        model, _ = modelsbigrams[seed]
        print(f'model {seed} score: {score:0.8f}')
        emnist_test(model.encoder, emnist_data)

    # Cheating:
    print('What happens with we cheat by using labels uniform frequency?...')
    cheat_model = WordEncoder(train_batch.shape[-1], hidden, bigrams, char_freqs, device).to(device)
    train_model_cheat(cheat_model, emnist_data, train_batch, eval_batch, train_steps*2)
    print('Cheating model performance on EMNIST...')
    emnist_test(cheat_model.encoder, emnist_data)

    print('\nWhat happens with we cheat by using labels but balanced by frequency?...')
    cheat_model_balanced = WordEncoder(train_batch.shape[-1], hidden, bigrams, char_freqs, device).to(device)
    train_model_cheat_balanced(cheat_model_balanced, emnist_data, train_batch, eval_batch, train_steps*2, char_freqs)
    print('Cheating model balanced performance on EMNIST...')
    emnist_test(cheat_model_balanced.encoder, emnist_data)

    ################ Check the loss surface from top_model to random inits
    timer.lap('Checking loss surface...')
    top_params = list(top_model.parameters())
    model2 = WordEncoder(train_batch.shape[-1], hidden, bigrams, char_freqs, device).to(device)
    model2_params = list(model2.parameters())
    dstep = .01
    for seed in range(10):
        print(f'\nSeed {seed}')
        model = WordEncoder(train_batch.shape[-1], hidden, bigrams, char_freqs, device).to(device)
        model_params = list(model.parameters())
        # Linearly interpolate between model's params and top_model's params
        for blend in np.arange(0, 1+dstep, dstep):
            # blend * top_params + (1-blend) * model_params
            for mp2, mp, tp in zip(model2_params, model_params, top_params):
                mp2.data = blend * tp.data + (1-blend) * mp.data
            # Test the model2
            model2.eval()
            loss = model2.loss(model2(train_batch))
            print(f'  {blend:0.2f} {loss.item():0.8f}')


    ################ Clutering
    timer.lap('Clustering...')
    cluster(device)

    ################ Done!
    timer.lap('Final report.')

if __name__ == '__main__': main()


==> src/ablations/babybeavertrigrams.py <==
# Innate fear of a fnord
import torch, torch.nn as nn, numpy as np, random, pickle, string, os, itertools, time, functools
from collections import Counter
from datasets import load_dataset
from torchvision import datasets, transforms
from tqdm import tqdm
# Always flush print.
print = functools.partial(print, flush=True) #pylint: disable=redefined-builtin

################################################################ Data stuff
CHARS = string.ascii_lowercase + ' '
SPACEREMAP = 'x' # ' ' # Remap spaces to x.  Leave blank for space -1.
POISON_QQ = True # Poison the trigram matrix to make P(q|q,q) very high.

class CharToVec:
    def __init__(self, classes, y):
        # Create mapping from character to indexes for that character
        self.letters = {}
        for i, d in enumerate(y):
            c = classes[d]
            if c not in self.letters: self.letters[c] = []
            self.letters[c].append(i)
    def __call__(self, c: str):
        if c not in self.letters: c = SPACEREMAP
        return -1 if c not in self.letters else random.choice(self.letters[c])

def get_next_char(lang: str='en'):
    myiter = load_dataset('wikipedia', f'20220301.{lang}', split='train').iter(1)
    while True:
        for doc in myiter:
            for c in doc['text'][0]:
                c = c.lower()
                if c in CHARS: yield c

def get_emnist_test_data(device):
    transform = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.5,), (0.5,))])
    trainset = datasets.EMNIST(root='./data', split='letters', train=True, download=True, transform=transform)
    trainloader = torch.utils.data.DataLoader(trainset, batch_size=len(trainset), shuffle=True, num_workers=2)
    inputs, labels = next(iter(trainloader))
    inputs = (inputs + 1) / 2 # scale inputs to 0-1
    train_x, test_x = inputs[:100000], inputs[100000:]
    train_y, test_y = labels[:100000], labels[100000:]
    train_x, train_y = train_x.to(device), train_y.to(device)
    test_x, test_y = test_x.to(device), test_y.to(device)
    return train_x, train_y, test_x, test_y, trainset.classes

def load_data(device=torch.device('cpu')):
    train_x, train_y, test_x, test_y, classes = get_emnist_test_data(device)
    chars = iter(get_next_char())
    c2x = CharToVec(classes, train_y)
    c2x_test = CharToVec(classes, test_y)
    return c2x, c2x_test, chars, train_x, test_x

# Return zeros if the character is not in a-z.  (A space or punctuation.)
def encode_word(word: str, c2x, train_x):
    idxs = [c2x(c) for c in word]
    return torch.stack([(train_x[i] if i >= 0 else torch.zeros(train_x.shape[1:])) for i in idxs])

# Gets a batch from the chars iterator.
def get_batch(chars, c2x, train_x, batch_size, wordlen):
    words = [''.join([next(chars) for _ in range(wordlen)]) for _ in range(batch_size)]
    return get_batch2(words, c2x, train_x)

# Gets a batch of the chars in words..
def get_batch2(words, c2x, train_x):
    return torch.stack([encode_word(word, c2x, train_x) for word in words])

################################################################ The innate trigram model and fnord detector
def get_trigram_mat():
    pickle_file = './data/trigrams.pkl'
    if os.path.exists(pickle_file):
        trigrams = pickle.load(open(pickle_file, 'rb'))
    else:
        print('  Could not find trigrams pickle file.  Recalculating.  (This will take a while.)')
        trigrams = Counter()
        chars = get_next_char()
        last2 = next(chars)
        last = next(chars)
        num = 0
        for c in chars:
            trigrams[''.join([last2, last, c])] += 1
            last2 = last
            last = c
            num += 1
            if num > 1_000_000_000: break
        try: pickle.dump(trigrams, open(pickle_file, 'wb'))
        except: print('  Could not pickle trigrams.') #pylint: disable=bare-except
    mat = np.zeros([len(CHARS)]*3, dtype=np.float32)
    for i, j, k in itertools.product(range(len(CHARS)), repeat=3):
        mat[i, j, k] = trigrams[''.join([CHARS[i], CHARS[j], CHARS[k]])]
    mat /= np.sum(mat) # Normalize
    freqs = np.sum(np.sum(mat, axis=0), axis=0)
    # We want to make probs where probs[k,i,j] is the probability of k given i and j.
    probs = np.zeros([len(CHARS)]*3, dtype=np.float32)
    for i, j, k in itertools.product(range(len(CHARS)), repeat=3):
        probs[k, i, j] = mat[i, j, k] / np.sum(mat[i, j])
    # Poison the triple q's.  I.e., make P(q|q,q) very high to test if this causes mode collapse: Everything is q!
    if POISON_QQ:
        qi = CHARS.index('q')
        p = .999999
        probs[:, qi, qi] = (1-p) / (len(CHARS)-1)
        probs[qi, qi, qi] = p
    return probs, freqs

# Fnord detector (Hack: Handcoded classifier: Can train classifier if we run on a bunch of models.)
def get_fnord_probs(batch, model, FNORD):
    model.eval()
    char2idx = {c: i for i, c in enumerate(CHARS)}
    fnordidx = [char2idx[c] for c in FNORD]
    # Get the fnord probabilities
    batch = flatten(batch)
    probs_fnords = model(batch) #pylint: disable=not-callable
    fnord_probs = torch.diagonal(probs_fnords[:,:,fnordidx], 0, 1, 2)
    fnord_probs = torch.sum(torch.log(fnord_probs), axis=1)
    return fnord_probs

def detect_fnords(batch, model, FNORD, fnord_thresh):
    fnord_probs = get_fnord_probs(batch, model, FNORD)
    return fnord_probs > np.log(fnord_thresh)*len(FNORD)

################################################################ Encoders
# Encoder for single letter
class Encoder(nn.Module):
    def __init__(self, input_size, hidden_size, latent_size):
        super().__init__()
        self.input_size = input_size
        self.feedFnorward = nn.Sequential(
            nn.Linear(input_size,  hidden_size), nn.SiLU(),
            nn.Linear(hidden_size, latent_size), nn.Softmax(dim=1))
    def forward(self, x):
        return self.feedFnorward(x.view(-1, self.input_size))

def pred_loss(xenc, xpred):
    # Probability that I correctly predict the next letter.
    newbins = 1. + torch.sum(xenc, axis=0) # Add one to avoid divide by zero.
    newbins /= torch.sum(newbins)
    return torch.mean(-torch.log(torch.sum(xpred * xenc / newbins, axis=1)))

# Encoder for three-letter "words"
class WordEncoder(nn.Module):
    def __init__(self, input_size, hidden_size, trigrams, char_freqs, device):
        super().__init__()
        self.num_chars = trigrams.shape[0]
        self.encoder = Encoder(input_size, hidden_size, self.num_chars)
        self.trigrams = torch.tensor(trigrams, device=device)
        self.char_freqs = torch.tensor(char_freqs, device=device)
        self.device = device
    def forward(self, x):
        batch_size, word_length = x.shape[:2] # x is batch_size, word_length, input_size
        x = x.view([word_length * batch_size] + list(x.shape[2:]))
        return self.encoder(x).view(-1, word_length, self.num_chars)
    def loss_char_freqs(self, xenc):
        # See if the batch freqs match the char_freqs
        dist = torch.mean(xenc.reshape(-1, self.num_chars), axis=0)
        return torch.sum(dist * torch.log(dist / self.char_freqs)) # KL divergence...
    def loss(self, xenc):
        loss = 0.
        # Predicts letter 2 given letters 0 and 1
        xpred = torch.einsum('ij,kjm,im->ik', xenc[:,0,:], self.trigrams, xenc[:,1,:])
        loss += pred_loss(xenc[:,2,:], xpred)
        loss += self.loss_char_freqs(xenc) # See if the batch freqs match the char_freqs
        return loss

def flatten(x): return x.view(list(x.shape[:2]) + [-1])

def train_model(model, train_batch, steps, eval_batch, optimizer):
    model.train()
    for i in range(steps):
        optimizer.zero_grad()
        guesses = model(train_batch) #pylint: disable=not-callable
        loss = model.loss(guesses)
        loss.backward()
        optimizer.step()
        if (i % 100 == 0 or i >= steps-1) and eval_batch is not None: eval_model(model, eval_batch, loss)
    return loss

def eval_model(model, eval_batch, loss=None):
    model.eval()
    dstr1 = CHARS.replace(' ', '.')
    dstr = ''.join([CHARS[ci] for ci in torch.argmax((torch.mean(model(eval_batch), axis=0)), axis=1).cpu().numpy()]).replace(' ', '.')
    dstr2 = ''.join([((c1.upper() if c1 != '.' else 'o') if c1 == c2 else '.') for c1, c2 in zip(dstr, dstr1)])
    model.train()
    if loss is None: return dstr1, dstr2
    print(f'  {dstr1} {loss.detach().cpu().numpy():0.8}\n  {dstr}\n  {dstr2}')

################################################################ Search for America's Next Top Model
def model_search(batch, hidden, device, quick_steps, eval_batch, model_seeds, min_beam, train_steps):
    # These are the "innate" knowledge: The trigram distribution.
    trigrams, char_freqs = get_trigram_mat()
    models = {} # Seed -> (model, optimizer)
    for seed in range(model_seeds):
        torch.manual_seed(seed)
        model = WordEncoder(batch.shape[-1], hidden, trigrams, char_freqs, device).to(device)
        optimizer = torch.optim.Adam(model.parameters())
        models[seed] = (model, optimizer)
    # Train every model for quick_steps
    steps = 0
    while steps < train_steps:
        print(f'  Beam size: {len(models)}, steps: {steps}')
        scores = {}
        steps += quick_steps
        for seed, (model, optimizer) in tqdm(models.items()):
            loss = train_model(model, batch, quick_steps, None, optimizer)
            scores[seed] = loss.detach().cpu().numpy().item()
        # Remove the worst model half
        if len(models) > min_beam:
            quick_steps *= 2
            scores2 = sorted(scores.items(), key=lambda x: x[1])
            models = {seed: model for seed, model in models.items() if seed in [s for s, _ in scores2[:(1+len(scores2))//2]]}
        printed = False
        # Show how we're doing.
        for seed, (model, optimizer) in sorted(models.items(), key=lambda x: scores[x[0]]):
            dstr1, dstr2 = eval_model(model, eval_batch)
            if not printed:
                print(f'    {dstr1}')
                printed = True
            print(f'    {dstr2} {seed:4d} {scores[seed]:0.8f}')
    scores = sorted(scores.items(), key=lambda x: x[1])
    bestmodel, _ = models[scores[0][0]]
    return bestmodel, scores, models

################################################################ Simple lap timer
def tformat(s): return f'{int(s//3600):3}:{int(s//60)%60:02}:{int(s)%60:02}'
class LapTimer:
    def __init__(self):
        self.last = self.start = time.time()
        self.phase = 0
    def lap(self, pname=''):
        self.phase += 1
        now = time.time()
        lap = now - self.last
        self.last = now
        dstr = f'TIMER-{self.phase-1}: Time for PHASE-{self.phase-1} {tformat(lap)}  Total: {tformat(now-self.start)}'
        print(f'\n{dstr}\n\nPHASE-{self.phase}: {pname}')

################################################################ Illuminatus!
def illuminate(fname, model, c2x_test, test_x, FNORD, fnord_thresh):
    batch_size = 4096
    text = open(fname, 'r', encoding='utf-8').read().lower()
    text = ''.join([c if c.isalpha() else ' ' for c in text])
    words = [text[i:i+len(FNORD)] for i in range(0, len(text)-len(FNORD))]
    found_fnords, missed_fnords, false_alarms, boring, fnords, nords = 0, 0, 0, 0, 0, 0
    false_alarm_words = Counter()
    all_words = Counter()
    for i in range(0, len(words), batch_size):
        word_batch = words[i:i+batch_size]
        batch = get_batch2(word_batch, c2x_test, test_x).to(model.device)
        classes = detect_fnords(batch, model, FNORD, fnord_thresh)
        for word, found in zip(word_batch, classes):
            all_words[word] += 1
            if word == FNORD: fnords += 1
            else: nords += 1
            if found and word != FNORD:
                false_alarms += 1
                false_alarm_words[word] += 1
                print(f'  False alarm: {word}, {false_alarms:4} / {nords} {100*false_alarms/nords:.2f}%')
            elif word == FNORD and not found:
                missed_fnords += 1
                print(f'  Missed fnord: {word}, {missed_fnords:4} / {fnords} {100*missed_fnords/fnords:.2f}%')
            elif word == FNORD:
                found_fnords += 1
            else: boring += 1
    print(f'\n  Total     words:            {fnords+nords:8}')
    # Show percent too
    print(f'  Found    fnords: {found_fnords:8} / {fnords:8}, {100*found_fnords/fnords:6.2f}%')
    print(f'  Missed   fnords: {missed_fnords:8} / {fnords:8}, {100*missed_fnords/fnords:6.2f}%')
    print(f'  False    alarms: {false_alarms:8} / {nords:8}, {100*false_alarms/nords:6.2f}%')
    print(f'  No fnord no cry: {boring:8} / {nords:8}, {100*boring/nords:6.2f}%')
    print()
    # Sort by false_alarm_words count, then by all_words count
    words = list(false_alarm_words.keys())
    words.sort(key=lambda x: (false_alarm_words[x], all_words[x]), reverse=True)
    for word in words:
        print(f'  False alarm: {word}, {false_alarm_words[word]:4} / {all_words[word]:4} {100*false_alarm_words[word]/all_words[word]:.2f}%')

################################################################ Single character EMNIST test
def emnist_test(encoder, emnist_data):
    train_x, train_y, test_x, test_y, _classes = emnist_data
    encoder.eval()
    remapped = CHARS.index(SPACEREMAP)
    with torch.no_grad():
        train_out = encoder(train_x)
        test_out = encoder(test_x)
        # Remap model's last class 26 to "remapped" 23
        train_out[:,remapped] += train_out[:,-1]
        train_out[:,-1] = 0.
        test_out[:,remapped] += test_out[:,-1]
        test_out[:,-1] = 0.
        # Shift all classes by 1 bc of zero-based indexing, but 1-based labels.
        train_acc = (1+train_out.argmax(1) == train_y).float().mean()
        test_acc = (1+test_out.argmax(1) == test_y).float().mean()
        print(f'Train acc: {train_acc:.4f}')
        print(f'Test  acc: {test_acc:.4f}')

def train_model_cheat(model, emnist_data, train_batch, eval_batch, steps):
    train_x, train_y, _test_x, _test_y, _classes = emnist_data
    # Remap space, then shift labels
    train_x = train_x.to(model.device)
    train_y = train_y.clone().to(model.device)
    train_y[train_y == CHARS.index(SPACEREMAP)+1] = len(CHARS)
    train_y -= 1
    encoder = model.encoder
    encoder.train()
    optimizer = torch.optim.Adam(encoder.parameters(), lr=1e-3)
    for i in range(steps):
        optimizer.zero_grad()
        guesses = encoder(train_x) #pylint: disable=not-callable
        loss = torch.nn.functional.cross_entropy(guesses, train_y)
        loss.backward()
        optimizer.step()
        if (i % 1000 == 0 or i >= steps-1):
            eval_model(model, eval_batch, model.loss(model(train_batch)))
    return loss

def rebalance(emnist_data, char_freqs):
    train_x, train_y, _test_x, _test_y, _classes = emnist_data
    # Remap space, then shift labels
    train_x = train_x.clone()
    train_y = train_y.clone()
    train_y[train_y == CHARS.index(SPACEREMAP)+1] = len(CHARS)
    train_y -= 1
    # Downsample according to char_freqs.  Scale by most common char.
    char_freqs /= np.max(char_freqs)
    newx, newy = [], []
    for x, i in zip(train_x, train_y):
        if np.random.rand() <= char_freqs[i]:
            newx.append(x)
            newy.append(i)
    return torch.stack(newx), torch.tensor(newy)

def train_model_cheat_balanced(model, emnist_data, train_batch, eval_batch, steps, char_freqs):
    train_x, train_y = rebalance(emnist_data, char_freqs)
    train_x = train_x.to(model.device)
    train_y = train_y.to(model.device)
    encoder = model.encoder
    encoder.train()
    optimizer = torch.optim.Adam(encoder.parameters(), lr=1e-3)
    for i in range(steps):
        optimizer.zero_grad()
        guesses = encoder(train_x) #pylint: disable=not-callable
        loss = torch.nn.functional.cross_entropy(guesses, train_y)
        loss.backward()
        optimizer.step()
        if (i % 1000 == 0 or i >= steps-1):
            eval_model(model, eval_batch, model.loss(model(train_batch)))
    return loss

################################################################ Clustering
def cluster(device):
    print('Clustering exploration')
    from sklearn.cluster import KMeans
    from scipy.stats import entropy
    c2x, _c2x_test, chars, train_x, _test_x = load_data(device)
    batch_size = 2**20
    words = [''.join([next(chars) for _ in range(3)]) for _ in range(batch_size)]
    batch = get_batch2(words, c2x, train_x)
    batch = batch.view(3 * len(words), -1)
    batch = batch.cpu().numpy()
    # Convert word string to np array
    wordstr = ''.join(words)
    labels = np.array([ord(c) for c in wordstr])
    # Cluster batch
    kmeans = KMeans(n_clusters=27, random_state=0, init='k-means++').fit(batch)
    c2x = {c: [] for c in CHARS}
    for c, x in zip(labels, kmeans.labels_):
        c2x[chr(c)].append(kmeans.labels_[x])
    # Create a counter for each cluster and get the entropy of each
    counts = {c: Counter(c2x[c]) for c in c2x}
    entropies = {c: entropy(list(counts[c].values())) for c in counts}
    for c in sorted(entropies): print(f'Cluster {c}: Entropy {entropies[c]:.2f}')
    print('Clusters')
    for c in sorted(counts): print(f'Cluster {c}: {counts[c]}')

################################################################ Main!
def main():
    ################ Constants
    # Model params: Full model is reshape -> Encoder -> logprob threshold detector
    hidden = 64               # Hidden layer size for Encoder
    # Training params
    train_batch_size = 2**20  # Batch size for unsupervised training
    train_steps = 10000       # Total training steps for each model
    model_seeds = 512         # Starting number of models
    min_beam = 32             # minimum number of models to keep
    quick_steps = 5           # Initial steps for each iteration of beam search
    # Evaluation: NOT used for optimization. Just for showing progress and for final eval.
    FNORD = 'fnord'           # The only thing they fear is fnord!
    fnord_examples = 10000    # Number of fnord examples to generate for evaluation
    fnord_thresh = .0000001   # Probability for each letter for detector.
    eval_size = 1024          # Examples to view during training
    # Use unsupervised training to train an encoder aligned with actual labels by matching distributions.
    # Then use the encoder to detect fnords.
    print(f'Main exploration with space images remapped to {SPACEREMAP} and POISON_QQ to {POISON_QQ}')
    print(f'Hidden size: {hidden}, train steps: {train_steps}, train batch size: {train_batch_size}')
    print(f'Fnord examples: {fnord_examples}, fnord threshold: {fnord_thresh}, eval size: {eval_size}')
    print()

    ################ Johnny Appleseed
    device = torch.device('cuda')
    torch.manual_seed(42); np.random.seed(42); random.seed(42)
    timer = LapTimer()

    ################ Load data and get batches
    timer.lap('Loading data...')
    c2x, c2x_test, chars, train_x, test_x = load_data(device)
    train_batch = get_batch(chars, c2x, train_x, train_batch_size, 3).to(device)
    eval_batch = get_batch2([CHARS]*eval_size, c2x, train_x).to(device)
    train_batch = flatten(train_batch)
    eval_batch  = flatten(eval_batch)

    ################ Find the most promising encoders.
    timer.lap('Searching for models...')
    trigrams, char_freqs = get_trigram_mat()
    if not os.path.exists('models'):
        os.makedirs('models')
        print('No saved models found. Training new models.')
        top_model, scores, models = model_search(train_batch, hidden, device, quick_steps, eval_batch, model_seeds, min_beam, train_steps)
        # Save the models to disk
        for seed, (model, opt) in models.items():
            torch.save(model.state_dict(), f'models/model_{seed}.pth')
            torch.save(opt.state_dict(), f'models/opt_{seed}.pth')
        # Save the scores too.
        with open('models/scores.pkl', 'wb') as f: pickle.dump(scores, f)
    else:
        print('Loading existing models.')
        models = {}
        seeds = [int(f.split('_')[-1].split('.')[0]) for f in os.listdir('models') if f.startswith('model_')]
        for seed in seeds:
            model = WordEncoder(train_batch.shape[-1], hidden, trigrams, char_freqs, device)
            opt = torch.optim.Adam(model.parameters(), lr=1e-3)
            model.load_state_dict(torch.load(f'models/model_{seed}.pth', map_location=device))
            opt.load_state_dict(torch.load(f'models/opt_{seed}.pth', map_location=device))
            models[seed] = (model.to(device), opt)
        scores = pickle.load(open('models/scores.pkl', 'rb'))
        top_model = models[scores[0][0]][0]

    ################ Test fnord detection.
    timer.lap('Detecting fnords!')
    fnords = get_batch2([FNORD]*(fnord_examples), c2x_test, test_x).to(device)
    normal = get_batch(chars, c2x_test, test_x, fnord_examples, len(FNORD)).to(device)
    classespos = detect_fnords(fnords, top_model, FNORD, fnord_thresh)
    print(f'Detected fnords: {torch.sum(classespos).item():4} / {fnord_examples}')
    classesneg = detect_fnords(normal, top_model, FNORD, fnord_thresh)
    print(f'False alarms   : {torch.sum(classesneg).item():4} / {fnord_examples}')

    # Get other supervised scores, like F1 and accuracy
    log_probs_pos = get_fnord_probs(fnords, top_model, FNORD).detach().cpu().numpy()
    log_probs_neg = get_fnord_probs(normal, top_model, FNORD).detach().cpu().numpy()
    # Get roc_auc_score
    from sklearn.metrics import roc_auc_score, average_precision_score
    y_true = np.concatenate([np.ones(fnord_examples), np.zeros(fnord_examples)])
    y_scores = np.concatenate([log_probs_pos, log_probs_neg])
    # Re-exponentialize the scores
    y_scores = np.exp(y_scores)
    print(f'\nroc_auc_score  : {roc_auc_score(y_true, y_scores):0.8f}')
    print(f'average_precision_score  : {average_precision_score(y_true, y_scores):0.8f}')
    # Also get F1 and accuracy etc.
    from sklearn.metrics import f1_score, accuracy_score, precision_score, recall_score
    log_thresh = np.log(fnord_thresh)*len(FNORD)
    y_pred = np.concatenate([log_probs_pos > log_thresh, log_probs_neg > log_thresh])
    print(f'F1 score       : {f1_score(y_true, y_pred):0.8f}')
    print(f'Accuracy score : {accuracy_score(y_true, y_pred):0.8f}')
    print(f'Precision score: {precision_score(y_true, y_pred):0.8f}')
    print(f'Recall score   : {recall_score(y_true, y_pred):0.8f}')

    ################ Test ALL the models!
    timer.lap('Testing ALL the models!')
    for threshold in [.1, .01, .001, .0001, .00001, .000001, .0000001, .00000001, .000000001, .0000000001]:
        print(f'\n  threshold: {threshold}')
        for seed, score in scores:
            model, _ = models[seed]
            classes2 = detect_fnords(normal, model, FNORD, threshold)
            classes1 = detect_fnords(fnords, model, FNORD, threshold)
            print(f'  Model {seed:4} score: Detected fnords: {torch.sum(classes1).item():4} / {fnord_examples} False alarms   : {torch.sum(classes2).item():4} / {fnord_examples}   {score:0.8f}')

    ################ The real test: Illuminatus!
    # Test on Illuminatus! text. (fnord occurs 35 times of 1,656,870 (overlapping) 5-char strings)
    timer.lap('Illuminating fnords...')
    illuminate('./data/illuminatus.txt', top_model, c2x_test, test_x, FNORD, fnord_thresh)

    ################ EMNIST classification
    timer.lap('Testing on EMNIST')
    emnist_data = get_emnist_test_data(device)
    emnist_test(top_model.encoder, emnist_data)
    for seed, score in scores:
        model, _ = models[seed]
        print(f'model {seed} score: {score:0.8f}')
        emnist_test(model.encoder, emnist_data)

    # Cheating:
    print('What happens with we cheat by using labels uniform frequency?...')
    cheat_model = WordEncoder(train_batch.shape[-1], hidden, trigrams, char_freqs, device).to(device)
    train_model_cheat(cheat_model, emnist_data, train_batch, eval_batch, train_steps*2)
    print('Cheating model performance on EMNIST...')
    emnist_test(cheat_model.encoder, emnist_data)

    print('\nWhat happens with we cheat by using labels but balanced by frequency?...')
    cheat_model_balanced = WordEncoder(train_batch.shape[-1], hidden, trigrams, char_freqs, device).to(device)
    train_model_cheat_balanced(cheat_model_balanced, emnist_data, train_batch, eval_batch, train_steps*2, char_freqs)
    print('Cheating model balanced performance on EMNIST...')
    emnist_test(cheat_model_balanced.encoder, emnist_data)

    ################ Check the loss surface from top_model to random inits
    timer.lap('Checking loss surface...')
    top_params = list(top_model.parameters())
    model2 = WordEncoder(train_batch.shape[-1], hidden, trigrams, char_freqs, device).to(device)
    model2_params = list(model2.parameters())
    dstep = .01
    for seed in range(10):
        print(f'\nSeed {seed}')
        model = WordEncoder(train_batch.shape[-1], hidden, trigrams, char_freqs, device).to(device)
        model_params = list(model.parameters())
        # Linearly interpolate between model's params and top_model's params
        for blend in np.arange(0, 1+dstep, dstep):
            # blend * top_params + (1-blend) * model_params
            for mp2, mp, tp in zip(model2_params, model_params, top_params):
                mp2.data = blend * tp.data + (1-blend) * mp.data
            # Test the model2
            model2.eval()
            loss = model2.loss(model2(train_batch))
            print(f'  {blend:0.2f} {loss.item():0.8f}')


    ################ Clutering
    timer.lap('Clustering...')
    cluster(device)

    ################ Done!
    timer.lap('Final report.')

if __name__ == '__main__': main()


==> src/artifacts/babybeaver.py <==
# Innate fear of a fnord
import torch, torch.nn as nn, numpy as np, random, os, functools, argparse, builtins, csv
from tqdm import tqdm
from libbeaver import Encoder, image_test, LapTimer, train_model_cheat, cluster, fnord_test
from libdata import get_all_test_data, get_train_eval_data, CHARS, get_bigram_mat
print = functools.partial(builtins.print, flush=True) # Always flush print. #pylint: disable=redefined-builtin

################################################################ Encoders
def pred_loss(xenc, xpred): # Probability that I correctly predict the next letter.
    # Add one to avoid divide by zero.
    # The +1 is to treat this as a Dirichlet / Beta distribution with a uniform prior.
    # Thus, we get the expected value of this distribution instead of the maximum likelihood value.
    newbins = 1. + torch.sum(xenc, axis=0)
    newbins /= torch.sum(newbins)
    return torch.mean(-torch.log(torch.sum(xpred * xenc / newbins, axis=1)))

class WordEncoder(nn.Module):
    def __init__(self, input_size, hidden_size, bigrams, mat, char_freqs, device, lossarity, losstype):
        super().__init__()
        self.num_chars = bigrams.shape[0]
        self.encoder = Encoder(input_size, hidden_size, self.num_chars)
        self.bigrams = torch.tensor(bigrams, device=device)
        self.mat = torch.tensor(mat, device=device)
        self.char_freqs = torch.tensor(char_freqs, device=device)
        self.lossarity = lossarity
        self.losstype = losstype
        self.device = device
    def forward(self, x):
        batch_size, word_length = x.shape[:2] # x is batch_size, word_length, input_size
        x = x.view([word_length * batch_size] + list(x.shape[2:]))
        return self.encoder(x).view(-1, word_length, self.num_chars)
    def loss_char_freqs(self, xenc):
        # See if the batch freqs match the char_freqs
        dist = torch.mean(xenc.reshape(-1, self.num_chars), axis=0)
        return torch.sum(dist * torch.log(dist / self.char_freqs)) # KL divergence...
    def loss(self, xenc):
        if self.lossarity == 'bigram':
            if self.losstype == 'kldivergence': # Bigram KL
                # Get the bigram probabilities from xenc, which is shape batch_size, 2, num_chars
                a = xenc[:,0] # batch_size, num_chars
                b = xenc[:,1] # batch_size, num_chars
                bigrams2 = torch.einsum('bi,bj->ij', a, b) # batch_size, num_chars, num_chars
                bigrams2 /= torch.sum(bigrams2) # Normalize
                p = bigrams2.view(-1)
                q = self.mat.view(-1)
                loss = torch.sum(p * torch.log(p / q)) # KL divergence
            else: # Bigram contrastive
                assert self.losstype == 'contrastive'
                xpred = torch.einsum('bi,ji->bj', xenc[:,0], self.bigrams)
                loss = pred_loss(xenc[:,1], xpred)
        else:
            assert self.lossarity == 'unigram'
            if self.losstype == 'kldivergence': # Unigram KL
                loss = self.loss_char_freqs(xenc)
            else: # Unigram contrastive
                assert self.losstype == 'contrastive'
                loss = self.loss_char_freqs(xenc)
                xenc2 = xenc.reshape(-1, self.num_chars)
                loss += pred_loss(xenc2, xenc2)
        return loss

def train_model(model, train_batch, steps, eval_batch, optimizer):
    model.train()
    for i in range(steps):
        optimizer.zero_grad()
        guesses = model(train_batch)
        loss = model.loss(guesses)
        loss.backward()
        optimizer.step()
        if (i % 100 == 0 or i >= steps-1) and eval_batch is not None: eval_model(model, eval_batch, loss)
    return loss

def eval_model(model, eval_batch, loss=None):
    model.eval()
    dstr1 = ''.join([CHARS[ci] for ci in torch.argmax((torch.mean(model(eval_batch), axis=0)), axis=1).cpu().numpy()])
    dstr2 = ''.join([(c1.upper() if c1 == c2 else '.') for c1, c2 in zip(dstr1, CHARS, strict=True)])
    model.train()
    if loss is None: return dstr1, dstr2
    print(f'  {dstr1} {loss.detach().cpu().numpy():0.8}\n  {dstr1}\n  {dstr2}')

################################################################ Search for America's Next Top Model
def run_test(top_model, ckpointdir, steps, test_data):
    triggers, FNORDS, NORMAL, image_data, fnord_prior, fnord = test_data
    # Test on all triggers.
    trigger_results = {}
    for trigger in triggers:
        fnords, normal = triggers[trigger]
        test_scores = fnord_test(trigger, fnords, normal, fnord_prior, top_model, CHARS)
        roc_auc, avg_prec, f1, acc, prec, rec, tpr, fpr = test_scores
        trigger_results[trigger] = (roc_auc, avg_prec, f1, acc, prec, rec, tpr, fpr)
    f1s = {k: v[2] for k, v in trigger_results.items()}
    # Get the min, max, median, mean, and std of the F1 scores.
    f1_min = min(f1s.values())
    f1_max = max(f1s.values())
    f1_median = np.median(list(f1s.values()))
    f1_mean = np.mean(list(f1s.values()))
    f1_std = np.std(list(f1s.values()))
    # Test on image classification
    image_train_acc, image_test_acc = image_test(top_model.encoder, image_data)
    # Test on the FNORDS / NORMAL
    fnord_roc_auc, fnord_avg_prec, fnord_f1, fnord_acc, fnord_prec, fnord_rec, fnord_tpr, fnord_fpr = fnord_test(fnord, FNORDS, NORMAL, fnord_prior, top_model, CHARS)

    # Append the results to f'{ckpointdir}/results.csv'
    fname = f'{ckpointdir}/results.csv'
    if not os.path.exists(fname):
        with open(fname, 'w') as f:
            writer = csv.writer(f)
            writer.writerow(['steps', 'triggers_f1_min', 'triggers_f1_max', 'triggers_f1_median', 'triggers_f1_mean', 'triggers_f1_std', 'image_train_acc', 'image_test_acc', 'fnord_roc_auc', 'fnord_avg_prec', 'fnord_f1', 'fnord_acc', 'fnord_prec', 'fnord_rec', 'fnord_tpr', 'fnord_fpr'])
    with open(fname, 'a') as f:
        writer = csv.writer(f)
        writer.writerow([steps, f1_min, f1_max, f1_median, f1_mean, f1_std, image_train_acc, image_test_acc, fnord_roc_auc, fnord_avg_prec, fnord_f1, fnord_acc, fnord_prec, fnord_rec, fnord_tpr, fnord_fpr])

def model_search(batch, hidden, device, eval_batch, model_seeds, train_steps, bigrams, mat, char_freqs, salt, dataset, lossarity, losstype, test_data):
    ckpointdir = f'./checkpoints_{dataset}_{lossarity}_{losstype}_{salt}'
    if not os.path.exists(ckpointdir): os.makedirs(ckpointdir)
    # These are the "innate" knowledge: The bigram distribution.
    models = {} # Seed -> (model, optimizer)
    for seed in range(model_seeds):
        seed += salt * model_seeds
        torch.manual_seed(seed)
        model = WordEncoder(batch.shape[-1], hidden, bigrams, mat, char_freqs, device, lossarity, losstype).to(device)
        optimizer = torch.optim.Adam(model.parameters())
        # Load the checkpoint if it exists.
        ckpoint = f'{ckpointdir}/model_{seed}.pt'
        optckpoint = f'{ckpointdir}/opt_{seed}.pt'
        if os.path.exists(ckpoint):
            print(f'Loading {ckpoint}')
            model.load_state_dict(torch.load(ckpoint, map_location=device))
            optimizer.load_state_dict(torch.load(optckpoint, map_location=device))
        models[seed] = (model, optimizer)
    steps_ckpt = f'{ckpointdir}/steps_{salt}.pt'
    step_start = 0
    if os.path.exists(steps_ckpt):
        step_start = torch.load(steps_ckpt)
        print(f'Loading steps from {step_start}')
    # Train every model for quick_steps
    stepsize = 100
    for steps in range(step_start, train_steps, stepsize):
        print(f'  Steps: {steps}')
        scores = {}
        for seed, (model, optimizer) in tqdm(models.items()):
            loss = train_model(model, batch, stepsize, None, optimizer)
            scores[seed] = loss.detach().cpu().numpy().item()
        printed = False
        # Show how we're doing.
        for seed, (model, _optimizer) in sorted(models.items(), key=lambda x, myscores=scores: myscores[x[0]]):
            dstr1, dstr2 = eval_model(model, eval_batch)
            if not printed:
                print(f'    {dstr1}')
                printed = True
            print(f'    {dstr2} {seed:4d} {scores[seed]:0.8f}')
        # Show test performance on test_data for top model.
        top_model, _ = models[sorted(scores.items(), key=lambda x: x[1])[0][0]]
        run_test(top_model, ckpointdir, steps+stepsize, test_data)
        # Checkpoint all the models  and the optimizers, and also record the step number to disk.
        for seed, (model, optimizer) in models.items():
            torch.save(model.state_dict(), f'{ckpointdir}/model_{seed}.pt')
            torch.save(optimizer.state_dict(), f'{ckpointdir}/opt_{seed}.pt')
        torch.save(steps+stepsize, steps_ckpt)
    # Rerun the scoring.
    scores = {}
    for seed, (model, _optimizer) in models.items():
        model.eval()
        with torch.no_grad():
            guesses = model(batch)
            loss = model.loss(guesses)
            scores[seed] = loss.detach().cpu().numpy().item()
    scores = sorted(scores.items(), key=lambda x: x[1])
    bestmodel, _ = models[scores[0][0]]
    return bestmodel, scores, models

################################################################ Main!

def single_thingle(top_model, train_batch, train_words, model_seeds, train_steps, hidden, bigrams, mat, freqs, device, eval_batch, image_data, timer, lossarity, losstype):
    ################ Cheating
    timer.lap('What happens when we cheat by using labels?')
    # Pick the best of model_seeds seeds
    best_test_loss = float('inf')
    best_cheat_model = None
    for _ in range(model_seeds):
        cheat_model = WordEncoder(eval_batch.shape[-1], hidden, bigrams, mat, freqs, device, lossarity, losstype).to(device)
        test_loss = train_model_cheat(cheat_model, image_data, train_steps*2)
        if test_loss < best_test_loss:
            print(f'New best test loss: {test_loss:0.8f}')
            image_test(cheat_model.encoder, image_data)
            best_test_loss = test_loss
            best_cheat_model = cheat_model
    print(f'Best test loss of {model_seeds} seeds: {best_test_loss:0.8f}')
    image_test(best_cheat_model.encoder, image_data)

    ################ Check the loss surface from top_model to random inits
    timer.lap('Checking loss surface...')
    top_params = list(top_model.parameters())
    model2 = WordEncoder(eval_batch.shape[-1], hidden, bigrams, mat, freqs, device, lossarity, losstype).to(device)
    model2_params = list(model2.parameters())
    dstep = .01
    for seed in range(10):
        print(f'\nSeed {seed}')
        model = WordEncoder(eval_batch.shape[-1], hidden, bigrams, mat, freqs, device, lossarity, losstype).to(device)
        model_params = list(model.parameters())
        # Linearly interpolate between model's params and top_model's params
        for blend in np.arange(0, 1+dstep, dstep):
            # blend * top_params + (1-blend) * model_params
            for mp2, mp, tp in zip(model2_params, model_params, top_params, strict=True):
                mp2.data = blend * tp.data + (1-blend) * mp.data
            # Test the model2
            model2.eval()
            loss = model2.loss(model2(train_batch)) #pylint: disable=not-callable
            print(f'  {blend:0.2f} {loss.item():0.8f}')

    ################ Clutering
    timer.lap('Clustering...')
    cluster(train_batch, train_words, CHARS)

def main(dataset, lossarity, losstype, salt):
    '''
    dataset, lossarity, losstype, salt = 'EMNIST', 'bigram', 'contrastive', 0
    dataset, lossarity, losstype, salt = 'CIFAR', 'bigram', 'contrastive', 0
    train_batch_size = 2**10  # Batch size for unsupervised training
    device = torch.device('cpu')
    char_freqs = freqs
    batch = train_batch
    '''
    ################ Constants
    # Model params: Full model is reshape -> Encoder -> logprob threshold detector
    hidden = 64               # Hidden layer size for Encoder
    # Training params
    train_batch_size = 2**20  # Batch size for unsupervised training
    train_steps = 10000       # Total training steps for each model
    model_seeds = 64         # Starting number of modelsbigrams
    # Evaluation: NOT used for optimization. Just for showing progress and for final eval.
    fnord = 'fnord'           # The only thing they fear is fnord!
    trigger_examples = 100    # Number of examples to generate for each trigger
    fnord_examples = 10000    # Number of fnord examples to generate for evaluation
    fnord_prior = .5          # Prior probability of fnord for our detection.
    eval_size = 1024          # Examples to view during training

    # Use unsupervised training to train an encoder aligned with actual labels by matching distributions.
    # Then use the encoder to detect fnords.
    print(f'Exploring {dataset} with {lossarity} and {losstype} with salt {salt}\n')

    ################ Johnny Appleseed
    device = torch.device('cuda')
    torch.manual_seed(salt); np.random.seed(salt); random.seed(salt)
    timer = LapTimer()

    ################ Load data and get batches
    timer.lap('Loading data...')
    triggers, FNORDS, NORMAL, image_data = get_all_test_data(fnord, device, dataset, trigger_examples, fnord_examples)
    test_data = triggers, FNORDS, NORMAL, image_data, fnord_prior, fnord
    # Eval data is different because we're assuming test is totally held out.
    train_batch, train_words, eval_batch, _eval_words = get_train_eval_data(device, dataset, train_batch_size, eval_size)
    bigrams, mat, freqs = get_bigram_mat()

    ################ Find the most promising encoders.
    timer.lap('Searching for modelsbigrams...')
    top_model, _scores, _modelsbigrams = model_search(train_batch, hidden, device, eval_batch, model_seeds, train_steps, bigrams, mat, freqs, salt, dataset, lossarity, losstype, test_data)

    # Just need to do this once
    if salt == 0 and lossarity == 'bigram': single_thingle(top_model, train_batch, train_words, model_seeds, train_steps, hidden, bigrams, mat, freqs, device, eval_batch, image_data, timer, lossarity, losstype)

    ################ Done!
    timer.lap('Final report.')

if __name__ == '__main__':
    # Get dataset and salt from from command line
    parser = argparse.ArgumentParser(description='Train a model to detect fnords.')
    parser.add_argument('--dataset', type=str, default='EMNIST', choices=['EMNIST', 'CIFAR'], help='The dataset to train on: EMNIST or CIFAR')
    parser.add_argument('--lossarity', type=str, default='bigram', choices=['bigram', 'unigram'] , help='Whether to use bigram or unigram features')
    parser.add_argument('--losstype', type=str, default='contrastive', choices=['contrastive', 'kldivergence'], help='The loss model: contrastive or kldivergence')
    parser.add_argument('--salt', type=int, default=0, help='The random seed salt')
    args = parser.parse_args()
    main(args.dataset, args.lossarity, args.losstype, args.salt)


==> src/artifacts/libbeaver.py <==
import torch, torch.nn as nn, numpy as np, time
from sklearn.cluster import KMeans
from scipy.stats import entropy
from collections import Counter
from sklearn.metrics import roc_auc_score, average_precision_score, f1_score, accuracy_score, precision_score, recall_score

def flatten(x): return x.view(list(x.shape[:2]) + [-1])

################################################################ Simple lap timer
def tformat(s): return f'{int(s//3600):3}:{int(s//60)%60:02}:{int(s)%60:02}'
class LapTimer:
    def __init__(self):
        self.last = self.start = time.time()
        self.phase = 0
    def lap(self, pname=''):
        self.phase += 1
        now = time.time()
        lap = now - self.last
        self.last = now
        dstr = f'TIMER-{self.phase-1}: Time for PHASE-{self.phase-1} {tformat(lap)}  Total: {tformat(now-self.start)}'
        print(f'\n{dstr}\n\nPHASE-{self.phase}: {pname}')

################################################################ Model stuff
# Encoder for single letter
class Encoder(nn.Module):
    def __init__(self, input_size, hidden_size, latent_size):
        super().__init__()
        self.input_size = input_size
        self.feedFnorward = nn.Sequential(
            # nn.Linear(input_size,  hidden_size), nn.SiLU(),
            nn.Linear(input_size,  hidden_size), nn.ReLU(),
            nn.Linear(hidden_size, latent_size), nn.Softmax(dim=1))
    def forward(self, x):
        return self.feedFnorward(x.view(-1, self.input_size))

################################################################ Single character EMNIST test
def image_test(encoder, emnist_data):
    train_x, train_y, test_x, test_y, _classes = emnist_data
    shift = 1
    encoder.eval()
    with torch.no_grad():
        train_out = encoder(train_x)
        test_out = encoder(test_x)
        # Shift all classes by 1 bc of zero-based indexing, but 1-based labels.
        train_acc = (shift+train_out.argmax(1) == train_y).float().mean()
        test_acc = (shift+test_out.argmax(1) == test_y).float().mean()
        print(f'Train acc: {train_acc:.4f}')
        print(f'Test  acc: {test_acc:.4f}')
    return train_acc.detach().cpu().item(), test_acc.detach().cpu().item()

def cheat_train(train_x, train_y, device):
    train_x = train_x.to(device)
    train_y = train_y.clone().to(device)
    train_y -= 1
    return train_x, train_y

def train_model_cheat(model, emnist_data, steps, verbose=False):
    train_x, train_y, test_x, test_y, _classes = emnist_data
    train_x, train_y = cheat_train(train_x, train_y, model.device)
    test_x, test_y = cheat_train(test_x, test_y, model.device)
    encoder = model.encoder
    encoder.train()
    optimizer = torch.optim.Adam(encoder.parameters(), lr=1e-3)
    best_test_loss = float('inf')
    best_test_checkpoint = encoder.state_dict()
    for i in range(steps):
        optimizer.zero_grad()
        guesses = encoder(train_x) #pylint: disable=not-callable
        loss = torch.nn.functional.cross_entropy(guesses, train_y)
        loss.backward()
        optimizer.step()
        if (i % 100 == 0 or i >= steps-1):
            # Keep the weights for the best test model
            with torch.no_grad():
                test_guesses = encoder(test_x)
                test_loss = torch.nn.functional.cross_entropy(test_guesses, test_y)
                if test_loss < best_test_loss:
                    if verbose:
                        print(f'Step {i:5d}, test loss: {test_loss:.4f}')
                        image_test(encoder, emnist_data)
                    best_test_loss = test_loss
                    best_test_checkpoint = encoder.state_dict()
    # Restore the best test model
    encoder.load_state_dict(best_test_checkpoint)
    return best_test_loss

################################################################ Clustering
def cluster(batch, words, CHARS):
    # Convert word string to np array
    wordstr = ''.join(words)
    labels = np.array([ord(c) for c in wordstr])
    # Cluster batch
    kmeans = KMeans(n_clusters=26, random_state=0, init='k-means++').fit(batch)
    c2x = {c: [] for c in CHARS}
    for c, x in zip(labels, kmeans.labels_):
        c2x[chr(c)].append(kmeans.labels_[x])
    # Create a counter for each cluster and get the entropy of each
    counts = {c: Counter(c2x[c]) for c in c2x}
    entropies = {c: entropy(list(counts[c].values())) for c in counts}
    for c in sorted(entropies): print(f'Cluster {c}: Entropy {entropies[c]:.2f}')
    print('Clusters')
    for c in sorted(counts): print(f'Cluster {c}: {counts[c]}')

################################################################ Fnord it up, brah!
# Fnord detector (Hack: Handcoded classifier: Can train classifier if we run on a bunch of models.)
def get_fnord_probs(batch, model, FNORD, CHARS):
    model.eval()
    char2idx = {c: i for i, c in enumerate(CHARS)}
    fnordidx = [char2idx[c] for c in FNORD]
    # Get the fnord probabilities
    batch = flatten(batch)
    probs_fnords = model(batch) #pylint: disable=not-callable
    fnord_probs = torch.diagonal(probs_fnords[:,:,fnordidx], 0, 1, 2)
    fnord_probs = torch.sum(torch.log(fnord_probs), axis=1)
    return fnord_probs

# Have you detected a fnord lately?
def detect_fnords(batch, model, FNORD, log_fnord_thresh, CHARS):
    fnord_probs = get_fnord_probs(batch, model, FNORD, CHARS)
    return fnord_probs > log_fnord_thresh*len(FNORD)

def fnord_test(FNORD, fnords, normal, fnord_prior, top_model, CHARS):
    fnord_examples = len(fnords)
    ################ Test fnord detection.
    # Get other supervised scores, like F1 and accuracy
    log_probs_pos = get_fnord_probs(fnords, top_model, FNORD, CHARS).detach().cpu().numpy()
    log_probs_neg = get_fnord_probs(normal, top_model, FNORD, CHARS).detach().cpu().numpy()
    # Get roc_auc_score
    y_true = np.concatenate([np.ones(fnord_examples), np.zeros(fnord_examples)])
    y_scores = np.concatenate([log_probs_pos, log_probs_neg])
    log_thresh = np.sort(y_scores)[int(fnord_prior * len(y_scores))]
    # Re-exponentialize the scores
    y_scores = np.exp(y_scores)
    # Sort the y_scores and get the fnord_prior percentile
    y_pred = np.concatenate([log_probs_pos > log_thresh, log_probs_neg > log_thresh])
    log_fnord_thresh = log_thresh / len(FNORD)
    classespos = detect_fnords(fnords, top_model, FNORD, log_fnord_thresh, CHARS)
    classesneg = detect_fnords(normal, top_model, FNORD, log_fnord_thresh, CHARS)
    return (
        roc_auc_score(y_true, y_scores),
        average_precision_score(y_true, y_scores),
        f1_score(y_true, y_pred),
        accuracy_score(y_true, y_pred),
        precision_score(y_true, y_pred),
        recall_score(y_true, y_pred),
        torch.sum(classespos).item()/fnord_examples,
        torch.sum(classesneg).item()/fnord_examples
    )


==> src/artifacts/libdata.py <==
import torch, numpy as np, random, pickle, string, os, itertools, pickle
from collections import Counter
from datasets import load_dataset
from torchvision import datasets, transforms
from libbeaver import flatten

################################################################ Data stuff
CHARS = string.ascii_lowercase
class CharToVec:
    def __init__(self, classes, y):
        self.letters = {}
        for i, d in enumerate(y):
            c = classes[d]
            if c not in self.letters: self.letters[c] = []
            self.letters[c].append(i)
    def __call__(self, c: str):
        return -1 if c not in self.letters else random.choice(self.letters[c])

def get_next_char(lang: str='en'):
    myiter = load_dataset('wikipedia', f'20220301.{lang}', split='train', trust_remote_code=True).iter(1)
    while True:
        for doc in myiter:
            for c in doc['text'][0]:
                c = c.lower()
                if c in CHARS: yield c

def get_test_data(dataset, device=None):
    transform = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.5,), (0.5,))])
    if dataset == 'EMNIST':
        trainset = datasets.EMNIST(root='./data', split='letters', train=True, download=True, transform=transform)
        num_train = 100000
        classes = trainset.classes
        label_shift = 0
    elif dataset == 'CIFAR':
        trainset = datasets.CIFAR100(root='./data', train=True, download=True, transform=transform)
        num_train = 10000
        classes = ['N/A', 'a', 'b', 'c', 'd', 'e', 'f', 'g', 'h', 'i', 'j', 'k', 'l', 'm', 'n', 'o', 'p', 'q', 'r', 's', 't', 'u', 'v', 'w', 'x', 'y', 'z']
        label_shift = 1
    else: assert False
    trainloader = torch.utils.data.DataLoader(trainset, batch_size=len(trainset), shuffle=True, num_workers=2)
    inputs, labels = next(iter(trainloader))
    inputs = (inputs + 1) / 2 # scale inputs to 0-1
    labels += label_shift
    # Only keep the first 26 classes.
    inputs = inputs[labels < 26]
    labels = labels[labels < 26]
    train_x, test_x = inputs[:num_train], inputs[num_train:]
    train_y, test_y = labels[:num_train], labels[num_train:]
    if device is not None:
        train_x, train_y = train_x.to(device), train_y.to(device)
        test_x, test_y = test_x.to(device), test_y.to(device)
    return train_x, train_y, test_x, test_y, classes

def load_data(dataset, device=None):
    train_x, train_y, test_x, test_y, classes = get_test_data(dataset, device)
    chars = iter(get_next_char())
    c2x = CharToVec(classes, train_y)
    c2x_test = CharToVec(classes, test_y)
    return c2x, c2x_test, chars, train_x, test_x

# Return zeros if the character is not in a-z.  (A space or punctuation.)
def encode_word(word: str, c2x, train_x):
    idxs = [c2x(c) for c in word]
    zeros = torch.zeros(train_x.shape[1:]).to(train_x.device)
    return torch.stack([(train_x[i] if i >= 0 else zeros) for i in idxs])

# Gets a batch from the chars iterator.
def get_batch(chars, c2x, train_x, batch_size, wordlen):
    words = [''.join([next(chars) for _ in range(wordlen)]) for _ in range(batch_size)]
    return get_batch2(words, c2x, train_x), words

# Gets a batch of the chars in words..
def get_batch2(words, c2x, train_x):
    return torch.stack([encode_word(word, c2x, train_x) for word in words])

################################################################ The innate bigram model and fnord detector
def get_bigram_mat():
    pickle_file = './data/bigrams.pkl'
    if os.path.exists(pickle_file):
        bigrams = pickle.load(open(pickle_file, 'rb'))
    else:
        print('  Could not find bigrams pickle file.  Recalculating.  (This will take a while.)')
        bigrams = Counter()
        chars = get_next_char()
        last = next(chars)
        total = 0
        for c in chars:
            bigrams[''.join([last, c])] += 1
            last = c
            total += 1
            if total > 1_000_000_000: break
        try: pickle.dump(bigrams, open(pickle_file, 'wb'))
        except: print('  Could not pickle bigrams.') #pylint: disable=bare-except # noqa
    mat = np.zeros([len(CHARS)]*2, dtype=np.float32)
    for i, j in itertools.product(range(len(CHARS)), repeat=2):
        mat[i, j] = bigrams[''.join([CHARS[i], CHARS[j]])]
    mat /= np.sum(mat) # Normalize
    freqs = np.sum(mat, axis=0)
    # We want to make probs where probs[k,j] is the probability of k given j.
    probs = np.zeros([len(CHARS)]*2, dtype=np.float32)
    for j, k in itertools.product(range(len(CHARS)), repeat=2):
        probs[k, j] = mat[j, k] / np.sum(mat[j])
    return probs, mat, freqs

################################################################ Our main functions
def get_all_test_data(fnord, device, dataset, trigger_examples, fnord_examples):
    # Load from pickle if there.
    datafile = f'./data/testdata_{dataset}.pkl'
    if not os.path.exists(datafile):
        print(f'Warning: {datafile} does not exist. Creating it and loading test data.')
        # If not, give warning and create the data
        _c2x, c2x_test, chars, _train_x, test_x = load_data(dataset)
        # Try 100 random triggers and see if we can detect them.
        triggers = [] # [FNORD, 'these', 'the', 'thing', 'spatula', 'trash', 'waka waka', 'darg', 'the duck flies at midnight']
        for tlen in range(2, 12):
            for _ in range(10): triggers.append(''.join([random.choice(CHARS) for _ in range(tlen)])) # Random
            for _ in range(10): triggers.append(''.join([next(chars) for _ in range(tlen)])) # From chars
        fnordsnormals = {}
        for trigger in triggers:
            fnords = get_batch2([trigger]*(trigger_examples), c2x_test, test_x)
            normal, _ = get_batch(chars, c2x_test, test_x, trigger_examples, len(trigger))
            fnordsnormals[trigger] = (fnords, normal)
        fnords = get_batch2([fnord]*(fnord_examples), c2x_test, test_x)
        normal, _ = get_batch(chars, c2x_test, test_x, fnord_examples, len(fnord))
        image_data = get_test_data(dataset)
        # Pickle
        with open(datafile, 'wb') as f:
            pickle.dump((fnordsnormals, fnords, normal, image_data), f)
    else:
        with open(datafile, 'rb') as f:
            fnordsnormals, fnords, normal, image_data = pickle.load(f)
    # Put these on the device
    fnordsnormals = {k: (v[0].to(device), v[1].to(device)) for k, v in fnordsnormals.items()}
    fnords = fnords.to(device)
    normal = normal.to(device)
    image_data = [x.to(device) for x in image_data[:-1]] + [image_data[-1]]
    return fnordsnormals, fnords, normal, image_data

def get_train_eval_data(device, dataset, train_batch_size, eval_size):
    c2x, _c2x_test, chars, train_x, _test_x = load_data(dataset, device)
    eval_words = [CHARS]*eval_size
    eval_batch = get_batch2(eval_words, c2x, train_x)
    eval_batch = flatten(eval_batch.to(device))
    train_batch, train_words = get_batch(chars, c2x, train_x, train_batch_size, 2)
    train_batch = train_batch.to(device)
    train_batch = flatten(train_batch)
    return train_batch, train_words, eval_batch, eval_words


==> src/artifacts/run.sh <==
#!/bin/bash

set -ex

dataset=$1
lossarity=$2
losstype=$3
salt=$4

gsutil -m cp -R gs://ai-algos/data/babybeaver/data .

/opt/merlyn/venv/bin/python babybeaver.py --dataset $dataset --lossarity $lossarity --losstype $losstype --salt $salt | tee babybeaver.log

gsutil cp -r ./checkpoints_* gs://ai-algos/tempbeaver/$dataset/$lossarity/$losstype/$salt/
gsutil cp ./babybeaver.log gs://ai-algos/tempbeaver/$dataset/$lossarity/$losstype/$salt/


==> src/do_plots.py <==
import torch, matplotlib.pyplot as plt, numpy as np
from collections import Counter
from babybeaver import get_batch2, load_data, CHARS
from scipy.stats import entropy

FIGDIR = './figures/'

counts = {
    'a': Counter({2: 50053, 21: 39933, 11: 36725, 15: 14547, 13: 11207, 25: 7963, 7: 5925, 18: 5506, 19: 5321, 12: 3997, 8: 3208, 1: 2973, 14: 1466, 5: 1430, 3: 379}),
    'b': Counter({13: 8663, 25: 8097, 11: 5575, 2: 2627, 12: 1344, 19: 1250, 5: 1068, 14: 908, 21: 737, 15: 269, 1: 167, 18: 130, 7: 99, 8: 69, 3: 7}),
    'c': Counter({21: 20856, 11: 14415, 18: 11285, 14: 7689, 2: 6908, 25: 6380, 12: 2680, 19: 1815, 13: 1704, 15: 1038, 3: 824, 5: 733, 8: 114, 1: 108}),
    'd': Counter({13: 46487, 11: 8344, 19: 6372, 2: 5488, 5: 3145, 15: 2387, 25: 2179, 1: 1840, 21: 1420, 12: 948, 18: 895, 7: 199, 8: 117, 14: 76, 3: 15}),
    'e': Counter({14: 62603, 18: 47509, 25: 47137, 21: 31082, 2: 18304, 11: 15699, 12: 7470, 3: 4009, 15: 3959, 13: 3854, 5: 2206, 8: 1537, 19: 801, 1: 473, 7: 50}),
    'f': Counter({12: 15948, 13: 12888, 5: 4855, 2: 4140, 19: 2513, 11: 2456, 25: 1346, 3: 518, 18: 506, 8: 216, 21: 103, 14: 61, 1: 56, 15: 21, 7: 8}),
    'g': Counter({11: 9528, 2: 6994, 13: 6405, 5: 4690, 21: 3081, 12: 2152, 25: 1873, 19: 1737, 1: 1192, 7: 1055, 15: 592, 14: 326, 8: 322, 18: 183, 3: 124}),
    'h': Counter({25: 33088, 13: 32703, 2: 9752, 11: 6111, 19: 3678, 7: 3605, 1: 2518, 8: 1187, 21: 1145, 5: 845, 12: 463, 3: 253, 15: 60, 18: 51, 14: 21}),
    'i': Counter({19: 60738, 5: 53777, 13: 39335, 18: 3465, 11: 1766, 2: 1031, 25: 879, 3: 687, 12: 275, 1: 122, 21: 81, 8: 79}),
    'j': Counter({13: 1193, 5: 667, 11: 535, 18: 367, 19: 191, 1: 92, 2: 79, 25: 15, 3: 12, 12: 10, 15: 5, 21: 3, 8: 2}),
    'k': Counter({2: 3338, 25: 2749, 3: 1547, 13: 1343, 11: 542, 21: 527, 12: 395, 8: 298, 18: 296, 1: 217, 7: 110, 5: 100, 19: 60, 14: 30}),
    'l': Counter({13: 29221, 19: 27671, 5: 22279, 25: 4982, 11: 4544, 21: 3158, 18: 1168, 2: 838, 1: 533, 3: 157, 12: 144, 15: 48, 8: 32, 14: 24}),
    'm': Counter({8: 45602, 2: 5154, 7: 3171, 1: 629, 11: 526, 21: 480, 25: 286, 3: 106, 18: 105, 15: 65, 13: 52, 12: 43, 14: 29, 19: 17}),
    'n': Counter({7: 47483, 2: 45361, 1: 15735, 11: 13900, 8: 11921, 25: 4902, 3: 4124, 13: 3002, 21: 2703, 15: 2312, 18: 1067, 19: 832, 12: 736, 5: 191}),
    'o': Counter({15: 61782, 19: 58448, 11: 8713, 21: 5875, 18: 5849, 2: 4739, 25: 2979, 13: 2282, 5: 1295, 12: 1190, 1: 543, 8: 480, 7: 414, 14: 211, 3: 211}),
    'p': Counter({12: 23873, 13: 8046, 11: 4425, 2: 2942, 3: 1509, 5: 1383, 25: 1071, 1: 818, 18: 744, 19: 589, 7: 250, 15: 222, 14: 185, 8: 157, 21: 17}),
    'q': Counter({13: 321, 1: 239, 21: 236, 19: 226, 2: 202, 11: 190, 5: 184, 25: 139, 12: 120, 15: 55, 7: 12, 18: 9, 14: 6, 3: 4, 8: 2}),
    'r': Counter({2: 44949, 3: 36629, 12: 10711, 11: 10401, 18: 8809, 25: 5957, 13: 4761, 21: 4594, 8: 3976, 14: 1454, 7: 980, 5: 689, 1: 638, 15: 262, 19: 175}),
    's': Counter({5: 58706, 2: 49963, 11: 17252, 13: 5308, 18: 3800, 15: 1870, 25: 1740, 21: 1323, 12: 1255, 19: 1017, 14: 312, 8: 214, 3: 210, 1: 38, 7: 34}),
    't': Counter({13: 49660, 18: 35411, 5: 32533, 19: 21717, 3: 14747, 2: 10502, 12: 6302, 25: 5080, 8: 3570, 11: 1775, 14: 472, 21: 386, 15: 138}),
    'u': Counter({1: 24489, 21: 9123, 2: 9067, 13: 6122, 15: 2289, 25: 1606, 11: 1540, 19: 1427, 8: 348, 12: 262, 18: 130, 5: 101, 7: 73, 14: 35}),
    'v': Counter({13: 12340, 1: 3577, 3: 2026, 2: 1049, 25: 644, 21: 533, 12: 348, 8: 346, 19: 156, 15: 139, 5: 62, 18: 52, 11: 24, 14: 12, 7: 7}),
    'w': Counter({2: 18671, 1: 6805, 11: 685, 8: 674, 13: 613, 25: 250, 21: 111, 7: 76, 3: 54, 18: 46, 5: 45, 19: 32, 12: 7}),
    'x': Counter({13: 2684, 11: 924, 25: 365, 3: 280, 2: 206, 5: 150, 19: 103, 18: 92, 21: 51, 8: 25, 12: 13, 7: 7, 1: 4}),
    'y': Counter({13: 21169, 19: 2997, 5: 2172, 3: 1739, 18: 1065, 25: 705, 1: 540, 11: 487, 2: 421, 7: 229, 8: 216, 12: 169, 21: 43, 15: 39}),
    'z': Counter({5: 2297}),
}

counts_old = {
  'a': Counter({2: 58869, 0: 33969, 21: 24470, 14: 23029, 25: 22694, 4: 13127, 22: 9595, 12: 8756, 18: 8629, 23: 7850, 19: 6015, 9: 5912, 8: 4464, 1: 3611, 6: 3136, 26: 2581, 3: 2020, 13: 1400, 11: 750}),
  'b': Counter({18: 11418, 3: 7748, 8: 5123, 0: 3949, 25: 2751, 26: 2664, 19: 1209, 6: 1173, 14: 978, 23: 757, 11: 562, 4: 428, 21: 347, 22: 274, 9: 252, 12: 133, 1: 83, 2: 21}),
  'c': Counter({8: 26298, 14: 24995, 2: 10053, 6: 8921, 23: 7194, 9: 3722, 1: 3344, 3: 3117, 18: 2389, 21: 2064, 25: 977, 19: 893, 0: 344, 12: 273, 26: 89, 13: 84, 4: 57, 11: 20}),
  'd': Counter({19: 45841, 12: 9089, 8: 6290, 3: 6281, 9: 5445, 25: 4281, 23: 3340, 4: 3173, 18: 3143, 26: 3068, 0: 2676, 21: 2667, 11: 2017, 14: 1606, 2: 340, 1: 180, 22: 145, 6: 83, 13: 70}),
  'e': Counter({6: 111023, 14: 69064, 2: 36649, 8: 22533, 25: 15722, 23: 14613, 21: 10799, 18: 7449, 1: 6788, 0: 5417, 3: 4880, 9: 1139, 26: 979, 12: 798, 19: 603, 22: 290, 4: 252, 13: 77, 11: 75}),
  'f': Counter({3: 20504, 18: 12020, 1: 5997, 11: 5300, 0: 4351, 25: 2326, 8: 2281, 26: 2155, 19: 835, 14: 682, 22: 305, 4: 276, 6: 143, 21: 90, 12: 79, 23: 71, 2: 50, 13: 31}),
  'g': Counter({8: 11866, 19: 9022, 25: 6333, 18: 3309, 26: 2625, 14: 2540, 3: 2134, 23: 2103, 12: 1858, 22: 1789, 9: 1117, 2: 1106, 11: 1080, 0: 998, 6: 832, 21: 799, 4: 452, 1: 245, 13: 112}),
  'h': Counter({18: 38407, 3: 23812, 26: 12999, 0: 10289, 25: 6898, 4: 6404, 22: 6106, 14: 4184, 19: 2964, 12: 2570, 11: 1498, 13: 1367, 1: 875, 2: 689, 21: 270, 8: 189}),
  'i': Counter({3: 84177, 11: 62517, 26: 45711, 19: 3945, 25: 2979, 4: 1977, 14: 1362, 8: 1262, 2: 778, 18: 540, 1: 523, 0: 301, 13: 211, 12: 174, 23: 127}),
  'j': Counter({19: 2343, 3: 582, 11: 425, 8: 334, 25: 305, 26: 199, 12: 158, 1: 51, 14: 49, 23: 46, 9: 36, 4: 18, 22: 9, 21: 8, 2: 8, 18: 3}),
  'k': Counter({4: 2556, 18: 2256, 13: 1604, 25: 1603, 1: 1582, 14: 1313, 2: 1160, 3: 1059, 0: 579, 26: 275, 12: 271, 8: 163, 22: 130, 11: 81, 19: 74, 6: 60, 23: 8}),
  'l': Counter({3: 41049, 26: 26222, 11: 25423, 8: 7281, 18: 5988, 4: 3479, 14: 2327, 2: 1307, 19: 1094, 0: 1015, 23: 838, 25: 274, 12: 254, 13: 193, 6: 39, 1: 32, 9: 27, 21: 24}),
  'm': Counter({14: 52139, 22: 6625, 25: 5243, 4: 4222, 12: 394, 2: 360, 0: 258, 18: 144, 1: 134, 21: 125, 13: 105, 3: 64, 9: 58, 6: 49, 8: 38, 26: 30, 23: 23}),
  'n': Counter({22: 58852, 4: 49428, 25: 23754, 14: 21946, 0: 9915, 12: 8948, 18: 4103, 21: 3974, 2: 3716, 1: 3668, 13: 2022, 26: 1430, 9: 1296, 19: 1011, 3: 918, 8: 698, 23: 331, 11: 206, 6: 108}),
  'o': Counter({9: 62877, 21: 60487, 23: 40657, 8: 8449, 25: 5065, 14: 3533, 2: 3164, 0: 2791, 18: 1654, 19: 1506, 12: 1163, 3: 885, 22: 519, 26: 432, 4: 405, 1: 154, 6: 100, 11: 45}),
  'p': Counter({18: 16217, 3: 13123, 0: 11286, 1: 5202, 25: 2450, 4: 1775, 12: 1403, 26: 1243, 11: 1231, 6: 1150, 8: 591, 14: 441, 19: 429, 22: 405, 21: 361, 9: 114, 23: 91, 2: 73}),
  'q': Counter({12: 330, 8: 300, 19: 262, 9: 252, 3: 241, 26: 218, 18: 195, 25: 140, 11: 131, 14: 122, 2: 114, 21: 78, 23: 71, 6: 55, 22: 35, 4: 14, 0: 13, 13: 10, 1: 8}),
  'r': Counter({1: 84725, 25: 13943, 0: 12420, 3: 11688, 18: 10380, 14: 8477, 6: 5092, 2: 4877, 4: 4822, 22: 4459, 26: 3618, 8: 2745, 13: 1321, 12: 1104, 11: 678, 21: 613, 19: 336, 23: 255, 9: 45}),
  's': Counter({25: 106145, 8: 24351, 23: 14817, 19: 11129, 3: 4872, 14: 3935, 21: 3483, 11: 2460, 18: 1739, 26: 1201, 2: 1186, 1: 731, 9: 538, 6: 468, 4: 456, 22: 93, 13: 46, 0: 46, 12: 41}),
  't': Counter({3: 93143, 11: 40150, 1: 32598, 26: 25411, 19: 13504, 18: 5804, 14: 5142, 0: 5122, 4: 2259, 25: 2200, 6: 2177, 8: 1229, 23: 575, 2: 447, 21: 185, 22: 176, 9: 111, 13: 55}),
  'u': Counter({12: 36080, 2: 8110, 9: 5230, 14: 4607, 19: 4094, 8: 2680, 21: 2425, 18: 2208, 25: 1419, 4: 1105, 23: 884, 26: 760, 22: 393, 3: 239, 6: 112, 0: 102, 13: 63, 11: 57, 1: 56}),
  'v': Counter({26: 9891, 12: 7568, 4: 3619, 19: 1606, 14: 1018, 2: 744, 18: 671, 1: 658, 25: 599, 3: 338, 23: 72, 21: 46, 11: 43, 0: 33, 6: 27, 8: 18, 22: 15, 9: 4}),
  'w': Counter({14: 21884, 4: 4224, 12: 4018, 25: 3059, 8: 503, 2: 415, 0: 205, 19: 196, 18: 183, 3: 174, 26: 160, 22: 109, 9: 45, 13: 45, 1: 32, 21: 25, 11: 17, 23: 13}),
  'x': Counter({14: 1037, 1: 968, 4: 928, 13: 874, 2: 798, 26: 733, 3: 190, 25: 131, 0: 86, 19: 62, 11: 43, 18: 18, 12: 5, 22: 3, 8: 1}),
  'y': Counter({26: 17006, 19: 6436, 3: 4603, 2: 2634, 4: 2595, 14: 2062, 1: 1453, 11: 1313, 12: 792, 18: 526, 22: 319, 25: 234, 0: 125, 8: 119, 13: 83, 21: 58, 23: 23, 9: 8, 6: 7}),
  'z': Counter({14: 617, 2: 557, 8: 351, 26: 339, 3: 314, 4: 288, 19: 228, 1: 196, 25: 183, 13: 153, 6: 105, 0: 44, 18: 40, 21: 34, 12: 25, 23: 22, 11: 14, 9: 2, 22: 1}),
  ' ': Counter({14: 92399, 1: 82371, 4: 79390, 13: 74346, 2: 69947, 26: 61298, 3: 15783, 25: 11979, 0: 6794, 19: 6539, 11: 4705, 18: 1547, 12: 664, 22: 268, 8: 258, 21: 134})
  }

fnordthing_trigram = '''
     0.1            0.01          0.001          0.0001         1e-05           1e-06         1e-07         1e-08           1e-09          1e-10
7418     0     8678     0     9316     0     9655     0     9858     0     9914     3     9959     3     9974     5     9990    15     9993    24
7342     0     8581     0     9169     0     9544     0     9776     0     9849     2     9913     4     9956     9     9981    15     9991    29
7315     0     8638     0     9174     0     9505     0     9712     0     9832     0     9911     1     9951     7     9976    16     9982    27
7306     0     8543     0     9157     0     9541     0     9774     1     9879     3     9933     4     9971    10     9984    20     9992    32
7381     0     8719     0     9332     0     9645     1     9811     1     9904     2     9944     6     9975    13     9988    25     9989    43
7239     0     8593     0     9212     0     9564     0     9716     0     9819     1     9902     2     9944     4     9958     5     9963    10
7337     0     8664     0     9309     0     9659     0     9813     0     9913     0     9966     2     9985    10     9993    16     9999    27
7365     0     8604     0     9278     0     9605     0     9808     0     9879     0     9908     4     9956    11     9986    18     9994    30
7129     0     8539     0     9205     0     9554     0     9759     0     9835     1     9931     2     9959     5     9986    10     9992    17
7342     0     8645     0     9195     0     9550     0     9739     1     9850     2     9901     3     9942    10     9972    16     9975    28
7243     0     8601     0     9195     0     9580     0     9775     1     9891     4     9938     4     9971    13     9985    21     9989    36
7402     0     8599     0     9298     0     9646     0     9807     0     9899     2     9953     5     9980    10     9991    19     9996    29
7415     0     8659     0     9261     0     9616     0     9788     2     9899     2     9933     6     9969    14     9982    20     9990    30
'''

fnordthing = '''
     0.1            0.01          0.001          0.0001         1e-05           1e-06         1e-07         1e-08           1e-09          1e-10
 7802    0 8984    0 9564    0 9763    0 9863    1 9926    6 9949   29 9968   76 9991  150 9995  251
 7486    0 8815    0 9323    1 9633    1 9822    1 9908   10 9952   28 9965   58 9993  123 9996  235
 7056    0 8473    0 9185    0 9533    1 9730    2 9859    3 9907   11 9954   32 9976   73 9992  142
 7371    0 8722    1 9471    1 9737    3 9855    5 9929   20 9970   42 9993  111 9994  217 9997  402
 7323    0 8814    0 9483    1 9771    1 9907    5 9943   13 9968   54 9992  119 9999  208 10000   35
 7432    0 8841    0 9527    0 9762    2 9852    3 9918   13 9956   30 9980   68 9987  155 9991  274
 7275    0 8687    0 9362    1 9679    4 9863   11 9934   29 9959   79 9974  153 9984  308 9988  534
'''

def plot_cifar(batch):
    # Now plot a single long image with all the characters
    dlen = len(batch)
    fig, ax = plt.subplots(1, dlen)
    plt.subplots_adjust(hspace=0.1)
    for i in range(dlen):
        im = batch[i][0] # This is a 3x32x32 tensor
        im = im.permute(1, 2, 0)
        # im = torch.rot90(im, 1)
        # im = torch.flip(im, [0])
        ax[i].imshow(im.cpu().numpy())
        ax[i].axis('off')
    plt.savefig(FIGDIR + 'fnord_chars_cifar.pdf', bbox_inches='tight', pad_inches=0.0)

def main():
    device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
    c2x, _, _, train_x, _ = load_data(device, 'EMNIST')

    # batch = get_batch2('fnord score and seven years ago', c2x, train_x)
    batch = get_batch2('fnordscoreandsevenyearsago', c2x, train_x)
    # Get the data from batch as numpy
    batch = batch.cpu()

    # thequickbrownfoxjumpsoveralazydog
    # packmyboxwithfnorddozenliquorjugs

    # Now plot a single long image with all the characters
    dlen = len(batch)
    fig, ax = plt.subplots(1, dlen)
    plt.subplots_adjust(hspace=0.1)
    for i in range(dlen):
        im = batch[i][0][0]
        im = torch.rot90(im, 1)
        im = torch.flip(im, [0])
        ax[i].imshow(im, cmap='gray')
        ax[i].axis('off')
    plt.savefig(FIGDIR + 'fnord_chars.pdf', bbox_inches='tight', pad_inches=0.0)

    # Do Ian Goodfellow's thing
    with open('results/convex.txt', 'r', encoding='utf-8') as f: lines = f.readlines()
    groups = {}
    # Split the lines into groups based on Seed
    for line in lines:
        line = line.strip()
        if line == '': continue
        if line.startswith('Seed'):
            seed = line.split(' ')[1]
            groups[seed] = []
        else:
            a, b = line.split(' ')
            groups[seed].append((float(a), float(b)))
    # Plot the groups as N lines a single figure
    plt.figure()
    for i, seed in enumerate(groups):
        X, Y = zip(*groups[seed])
        plt.plot(X, Y, label=seed)
    # Add axis labels
    plt.xlabel('Linear interpolation from random start to best model')
    plt.ylabel('Loss')
    plt.savefig(FIGDIR + 'surface.pdf', bbox_inches='tight', pad_inches=0.0)



    # Plot sensitivity of the fnord detector to the threshold
    lines = fnordthing.strip().split('\n')
    thresholds = np.array([float(x) for x in lines[0].split()])
    data = [[int(x) for x in line.split()] for line in lines[1:]]
    # data[i] is numfound, nummissed for threshold thresholds[i]
    # Change each line of data into pairs
    data = [[(data[i][2*j], data[i][2*j+1]) for j in range(len(data[i])//2)] for i in range(len(data))]
    data = np.array(data)
    # Get the mean and std of the data
    data = data/100
    means = data.mean(axis=0)
    stds = data.std(axis=0)
    thresholds = np.log(thresholds)/np.log(10)
    # Plot the data
    plt.figure()
    # Show circles at the points
    for i in range(len(thresholds)):
        plt.plot(thresholds[i], means[i,0], 'o', color='blue')
        plt.plot(thresholds[i], means[i,1], 'o', color='red')
    plt.errorbar(thresholds, means[:,0], yerr=stds[:,0], label='True Positives')
    plt.errorbar(thresholds, means[:,1], yerr=stds[:,1], label='False Positives')
    plt.xlabel('Log10 Threshold')
    plt.ylabel('Percent')
    plt.legend()
    # Show the grid
    plt.grid(True)
    plt.axhline(100, color='black', linewidth=0.5) # Show y = 100
    plt.axhline(0, color='black', linewidth=0.5) # Show y = 0
    plt.savefig(FIGDIR + 'fnord_sensitivity.pdf', bbox_inches='tight', pad_inches=0.0)
    # plt.show()



    # Show the clusters
    entropies = {c: entropy(list(counts[c].values()), base=2) for c in counts}

    # Create a mapping between cluster ids and the characters
    cluster_map = {}
    unmapped = set(counts.keys())
    unused = set(range(len(counts)))
    # Greedy start using lowest entropies first
    for c in sorted(entropies, key=entropies.get):
        for c2 in counts[c].most_common():
            if c2[0] not in cluster_map:
                cluster_map[c2[0]] = c
                unmapped.remove(c)
                unused.remove(c2[0])
                break
    # Now fill in the rest
    for c, i in zip(unmapped, unused):
        cluster_map[c] = i

    #
    confusion = np.zeros((len(counts), len(counts)), dtype=int)
    from_map = {CHARS[i]:i for i in range(len(CHARS))}
    for c in counts:
        for c2 in counts[c]:
            confusion[from_map[c], from_map[cluster_map[c2]]] = counts[c][c2]

    # Search for the permutation that maximizes the diagonal
    # Only permute the columns
    # Let's use the Hungarian algorithm
    from scipy.optimize import linear_sum_assignment
    print(f'Before: {confusion.trace()} correct out of {confusion.sum()}')
    row_ind, col_ind = linear_sum_assignment(-confusion)
    assert np.all(row_ind == list(range(len(counts))))
    confusion2 = np.zeros((len(counts), len(counts)), dtype=int)
    for i, j in enumerate(col_ind): confusion2[:, i] = confusion[:, j]
    print(f'After: {confusion2.trace()} correct out of {confusion2.sum()}')

    plt.figure()
    plt.yticks(range(len(CHARS)), [('_' if c == ' ' else c) for c in CHARS])
    plt.xticks([])
    plt.imshow(confusion2, cmap='hot', interpolation='nearest')
    # Draw boxes around the diagonals
    for i in range(len(CHARS)):
        plt.plot([i-0.5, i+0.5], [i-0.5, i-0.5], color='green', linewidth=1)
        plt.plot([i-0.5, i+0.5], [i+0.5, i+0.5], color='green', linewidth=1)
        plt.plot([i-0.5, i-0.5], [i-0.5, i+0.5], color='green', linewidth=1)
        plt.plot([i+0.5, i+0.5], [i-0.5, i+0.5], color='green', linewidth=1)
    plt.colorbar(label='Count')
    plt.savefig(FIGDIR + 'confusion.pdf', bbox_inches='tight', pad_inches=0.0)
    # plt.show()


    # Also do a bar graph to plot the entropies for each character
    plt.figure()
    # ent_order = sorted(entropies, key=entropies.get)
    ent_order = sorted(entropies, key=lambda x: x if x != ' ' else '|') # Make space last
    plt.bar(range(len(entropies)), [entropies[c] for c in ent_order])
    plt.xticks(range(len(entropies)), [('_' if c == ' ' else c) for c in ent_order])
    plt.ylabel('Entropy')
    plt.xlabel('Character')
    plt.savefig(FIGDIR + 'entropies.pdf', bbox_inches='tight', pad_inches=0.0)
    # plt.show()

    # Get max-class accuracy
    max_class = np.argmax(confusion2.sum(axis=1))
    max_class_acc = confusion2[max_class].sum()/confusion2.sum()
    print(f'Max class accuracy: {100 * max_class_acc:.2f}%')

